Matching scalar leptoquarks to the SMEFT at one loop

In this paper we present the complete one-loop matching conditions, up to dimension-six operators of the Standard Model effective field theory, resulting by integrating out the two scalar leptoquarks $S_{1}$ and $S_{3}$. This allows a phenomenological study of low-energy constraints on this model at one-loop accuracy, which will be the focus of a subsequent work. Furthermore, it provides a rich comparison for functional and computational methods for one-loop matching, that are being developed. As a corollary result, we derive a complete set of dimension-six operators independent under integration by parts, but not under equations of motions, called Green's basis, as well as the complete reduction formulae from this set to the Warsaw basis.

==> anc/GreenToWarsaw.m <==
(* ::Package:: *)

(* ::Title:: *)
(*Reducing Green basis to Warsaw basis*)


(* ::Text:: *)
(*From:  Gherardi, Marzocca, Venturini [2003.12525]*)


(* ::Text:: *)
(*Green basis operators are called  Gx and are functions of flavour indices*)
(*and the expressions for Warsaw basis operators are functions named  CxROT,*)
(*where "x" stands for the operator-type*)
(**)


Print["Loading the reduction expressions from the Green's to the Warsaw basis..."];


(* ::Section:: *)
(*Definitions*)


(* ::Subsection::Closed:: *)
(*Functions*)


(* ::Input::Initialization:: *)
K\[Delta][a_,b_]:=KroneckerDelta[a,b]
kd[a_,b_]:=KroneckerDelta[a,b]


(* ::Input::Initialization:: *)
Conj[X_]:=Conjugate[X]
Trans[X_]:=Transpose[X]
Adjoint[X_]:=Transpose[Conjugate[X]]
Adj[X_]:=Transpose[Conjugate[X]]


(* ::Subsection::Closed:: *)
(*Substitutions for EFT Coefficients*)


(* ::Input::Initialization:: *)
ZeroRedOps={
G3G->0,
G3Gtilde->0,
G3W->0,
G3Wtilde->0,

G2G->0,
G2W->0,
G2B->0,

GHG->0,
GHGtilde->0,
GHW->0,
GHWtilde->0,
GHB->0,
GHBtilde->0,
GHWB->0,
GHWtildeB->0,

GWDH->0,
GBDH->0,

GDH->0,

GHBox->0,
GHD->0,
GHDp->0,
GHDpp->0,

GH->0,

GqD[i_,j_]->0,
GuD[i_,j_]->0,
GdD[a_,b_]->0,
GlD[a_,b_]->0,
GeD[a_,b_]->0,

GGq[i_,j_]->0,
GGqp[i_,j_]->0,
GGtildeqp[i_,j_]->0,
GWq[i_,j_]->0,
GWqp[i_,j_]->0,
GWtildeqp[i_,j_]->0,
GBq[i_,j_]->0,
GBqp[i_,j_]->0,
GBtildeqp[i_,j_]->0,
GGu[i_,j_]->0,
GGup[i_,j_]->0,
GGtildeup[i_,j_]->0,
GBu[i_,j_]->0,
GBup[i_,j_]->0,
GBtildeup[i_,j_]->0,
GGd[i_,j_]->0,
GGdp[i_,j_]->0,
GGtildedp[i_,j_]->0,
GBd[i_,j_]->0,
GBdp[i_,j_]->0,
GBtildedp[i_,j_]->0,
GWl[a_,b_]->0,
GWlp[a_,b_]->0,
GWtildelp[a_,b_]->0,
GBl[a_,b_]->0,
GBlp[a_,b_]->0,
GBtildelp[a_,b_]->0,
GBe[a_,b_]->0,
GBep[a_,b_]->0,
GBtildeep[a_,b_]->0,

GuHD1[i_,j_]->0,
GuHD2[i_,j_]->0,
GuHD3[i_,j_]->0,
GuHD4[i_,j_]->0,
GdHD1[i_,j_]->0,
GdHD2[i_,j_]->0,
GdHD3[i_,j_]->0,
GdHD4[i_,j_]->0,
GeHD1[a_,b_]->0,
GeHD2[a_,b_]->0,
GeHD3[a_,b_]->0,
GeHD4[a_,b_]->0,

GuG[i_,j_]->0,
GuW[i_,j_]->0,
GuB[i_,j_]->0,
GdG[i_,j_]->0,
GdW[i_,j_]->0,
GdB[i_,j_]->0,
GeW[a_,b_]->0,
GeB[a_,b_]->0,

GHq1[i_,j_]->0,
GHq1p[i_,j_]->0,
GHq1pp[i_,j_]->0,
GHq3[i_,j_]->0,
GHq3p[i_,j_]->0,
GHq3pp[i_,j_]->0,
GHu[i_,j_]->0,
GHup[i_,j_]->0,
GHupp[i_,j_]->0,
GHd[i_,j_]->0,
GHdp[i_,j_]->0,
GHdpp[i_,j_]->0,
GHud[i_,j_]->0,
GHl1[a_,b_]->0,
GHl1p[a_,b_]->0,
GHl1pp[a_,b_]->0,
GHl3[a_,b_]->0,
GHl3p[a_,b_]->0,
GHl3pp[a_,b_]->0,
GHe[a_,b_]->0,
GHep[a_,b_]->0,
GHepp[a_,b_]->0,

GuH[i_,j_]->0,
GdH[i_,j_]->0,
GeH[a_,b_]->0,

Gqq1[i_,j_,k_,l_]->0,
Gqq3[i_,j_,k_,l_]->0,
Glq1[a_,b_,i_,j_]->0,
Glq3[a_,b_,i_,j_]->0,
Gll[a_,b_,g_,d_]->0,

Guu[i_,j_,k_,l_]->0,
Gdd[i_,j_,k_,l_]->0,
Gud1[i_,j_,k_,l_]->0,
Gud8[i_,j_,k_,l_]->0,
Geu[a_,b_,i_,j_]->0,
Ged[a_,b_,i_,j_]->0,
Gee[a_,b_,g_,d_]->0,

Gqu1[i_,j_,k_,l_]->0,
Gqu8[i_,j_,k_,l_]->0,
Gqd1[i_,j_,k_,l_]->0,
Gqd8[i_,j_,k_,l_]->0,
Gqe[i_,j_,a_,b_]->0,
Glu[a_,b_,i_,j_]->0,
Gld[a_,b_,i_,j_]->0,
Gle[a_,b_,g_,d_]->0,

Gledq[a_,b_,i_,j_]->0,

Gquqd1[i_,j_,k_,l_]->0,
Gquqd8[i_,j_,k_,l_]->0,
Glequ1[a_,b_,i_,j_]->0,
Glequ3[a_,b_,i_,j_]->0,

Gduq[ii_,jj_,kk_,\[Alpha]\[Alpha]_]->0,
Gqqu[ii_,jj_,kk_,\[Alpha]\[Alpha]_]->0,
Gqqq[ii_,jj_,kk_,\[Alpha]\[Alpha]_]->0,
Gduu[ii_,jj_,kk_,\[Alpha]\[Alpha]_]->0,

GYu[i_,j_]->0,GYd[i_,j_]-> 0,GYe[a_,b_]-> 0,

G\[Lambda]-> 0,
Gm2-> 0
};


(* ::Input::Initialization:: *)
Length[ZeroMatchOps]


(* ::Input::Initialization:: *)
ZeroOpsROT={
C3GROT->0,
C3GtildeROT->0,
C3WROT->0,
C3WtildeROT->0,

CHGROT->0,
CHGtildeROT->0,
CHWROT->0,
CHWtildeROT->0,
CHBROT->0,
CHBtildeROT->0,
CHWBROT->0,
CHWtildeBROT->0,

CHBoxROT->0,
CHDROT->0,

CHROT->0,

CuGROT[i_,j_]->0,
CuWROT[i_,j_]->0,
CuBROT[i_,j_]->0,
CdGROT[i_,j_]->0,
CdWROT[i_,j_]->0,
CdBROT[i_,j_]->0,
CeWROT[a_,b_]->0,
CeBROT[a_,b_]->0,

CHq1ROT[i_,j_]->0,
CHq3ROT[i_,j_]->0,
CHuROT[i_,j_]->0,
CHdROT[i_,j_]->0,
CHudROT[i_,j_]->0,
CHl1ROT[a_,b_]->0,
CHl3ROT[a_,b_]->0,
CHeROT[a_,b_]->0,

CuHROT[i_,j_]->0,
CdHROT[i_,j_]->0,
CeHROT[a_,b_]->0,

Cqq1ROT[i_,j_,k_,l_]->0,
Cqq3ROT[i_,j_,k_,l_]->0,
Clq1ROT[a_,b_,i_,j_]->0,
Clq3ROT[a_,b_,i_,j_]->0,
CllROT[a_,b_,g_,d_]->0,

CuuROT[i_,j_,k_,l_]->0,
CddROT[i_,j_,k_,l_]->0,
Cud1ROT[i_,j_,k_,l_]->0,
Cud8ROT[i_,j_,k_,l_]->0,
CeuROT[a_,b_,i_,j_]->0,
CedROT[a_,b_,i_,j_]->0,
CeeROT[a_,b_,g_,d_]->0,

Cqu1ROT[i_,j_,k_,l_]->0,
Cqu8ROT[i_,j_,k_,l_]->0,
Cqd1ROT[i_,j_,k_,l_]->0,
Cqd8ROT[i_,j_,k_,l_]->0,
CqeROT[i_,j_,a_,b_]->0,
CluROT[a_,b_,i_,j_]->0,
CldROT[a_,b_,i_,j_]->0,
CleROT[a_,b_,g_,d_]->0,

CledqROT[a_,b_,i_,j_]->0,

Cquqd1ROT[i_,j_,k_,l_]->0,
Cquqd8ROT[i_,j_,k_,l_]->0,
Clequ1ROT[a_,b_,i_,j_]->0,
Clequ3ROT[a_,b_,i_,j_]->0,

CduqROT[ii_,jj_,kk_,\[Alpha]\[Alpha]_]->0,
CqquROT[ii_,jj_,kk_,\[Alpha]\[Alpha]_]->0,
CqqqROT[ii_,jj_,kk_,\[Alpha]\[Alpha]_]->0,
CduuROT[ii_,jj_,kk_,\[Alpha]\[Alpha]_]->0,

CYuROT[i_,j_]->0,CYdROT[i_,j_]-> 0,CYeROT[a_,b_]-> 0,

C\[Lambda]ROT->0,
Cm2ROT-> 0
};


(* ::Input::Initialization:: *)
ZeroOpsC={
C3G->0,
C3Gtilde->0,
C3W->0,
C3Wtilde->0,

CHG->0,
CHGtilde->0,
CHW->0,
CHWtilde->0,
CHB->0,
CHBtilde->0,
CHWB->0,
CHWtildeB->0,

CHBox->0,
CHD->0,

CH->0,

CuG[i_,j_]->0,
CuW[i_,j_]->0,
CuB[i_,j_]->0,
CdG[i_,j_]->0,
CdW[i_,j_]->0,
CdB[i_,j_]->0,
CeW[a_,b_]->0,
CeB[a_,b_]->0,

CHq1[i_,j_]->0,
CHq3[i_,j_]->0,
CHu[i_,j_]->0,
CHd[i_,j_]->0,
CHud[i_,j_]->0,
CHl1[a_,b_]->0,
CHl3[a_,b_]->0,
CHe[a_,b_]->0,

CuH[i_,j_]->0,
CdH[i_,j_]->0,
CeH[a_,b_]->0,

Cqq1[i_,j_,k_,l_]->0,
Cqq3[i_,j_,k_,l_]->0,
Clq1[a_,b_,i_,j_]->0,
Clq3[a_,b_,i_,j_]->0,
Cll[a_,b_,g_,d_]->0,

Cuu[i_,j_,k_,l_]->0,
Cdd[i_,j_,k_,l_]->0,
Cud1[i_,j_,k_,l_]->0,
Cud8[i_,j_,k_,l_]->0,
Ceu[a_,b_,i_,j_]->0,
Ced[a_,b_,i_,j_]->0,
Cee[a_,b_,g_,d_]->0,

Cqu1[i_,j_,k_,l_]->0,
Cqu8[i_,j_,k_,l_]->0,
Cqd1[i_,j_,k_,l_]->0,
Cqd8[i_,j_,k_,l_]->0,
Cqe[i_,j_,a_,b_]->0,
Clu[a_,b_,i_,j_]->0,
Cld[a_,b_,i_,j_]->0,
Cle[a_,b_,g_,d_]->0,

Cledq[a_,b_,i_,j_]->0,

Cquqd1[i_,j_,k_,l_]->0,
Cquqd8[i_,j_,k_,l_]->0,
Clequ1[a_,b_,i_,j_]->0,
Clequ3[a_,b_,i_,j_]->0,

Cduq[ii_,jj_,kk_,\[Alpha]\[Alpha]_]->0,
Cqqu[ii_,jj_,kk_,\[Alpha]\[Alpha]_]->0,
Cqqq[ii_,jj_,kk_,\[Alpha]\[Alpha]_]->0,
Cduu[ii_,jj_,kk_,\[Alpha]\[Alpha]_]->0,

CYu[i_,j_]->0,CYd[i_,j_]-> 0,CYe[a_,b_]-> 0,

C\[Lambda]->0,
Cm2-> 0
};


(* ::Input::Initialization:: *)
Length[ZeroOpsC]


(* ::Input::Initialization:: *)
OpCoefficientsList=Table[ToExpression[StringDrop[ToString[ZeroOpsC[[ii]]],-5]],{ii,1,Length[ZeroOpsC]}]//Quiet;
OpCoefficientsList


(* ::Input::Initialization:: *)
RotateToGreen=Table[ToExpression[StringDrop[ToString[ZeroOpsC[[ii]]],-2]<>StringReplace[StringDrop[ToString[ZeroOpsROT[[ii]]],-5],"_"->""] ],{ii,1,Length[ZeroOpsC]}]//Quiet;
RotateToGreen//MatrixForm


(* ::Subsection::Closed:: *)
(*Yukawa matrices*)


(* ::Input::Initialization:: *)
yuM=Table[yu[i,j],{i,1,3},{j,1,3}];
yuM//MatrixForm


(* ::Input::Initialization:: *)
ydM=Table[yd[i,j],{i,1,3},{j,1,3}];
ydM//MatrixForm


(* ::Input::Initialization:: *)
yeM=Table[ye[i,j],{i,1,3},{j,1,3}];
yeM//MatrixForm


(* ::Input::Initialization:: *)
yE=yeM;
yU=yuM;
yD=ydM;


(* ::Section:: *)
(*Renormalizable operators*)


(* ::Subsection::Closed:: *)
(*Wave function renormalizations*)


(* ::Input::Initialization:: *)
CZqROT[ii_,jj_]:=GZq[ii,jj];
CZuROT[ii_,jj_]:=GZu[ii,jj];
CZdROT[ii_,jj_]:=GZd[ii,jj];
CZeROT[\[Alpha]\[Alpha]_,\[Beta]\[Beta]_]:=GZe[\[Alpha]\[Alpha],\[Beta]\[Beta]];
CZlROT[\[Alpha]\[Alpha]_,\[Beta]\[Beta]_]:=GZl[\[Alpha]\[Alpha],\[Beta]\[Beta]];
CZHROT:=GZH;


(* ::Subsection::Closed:: *)
(*Yukawa terms*)


(* ::Input::Initialization:: *)
CYuROT[ii_,jj_]:=GYu[ii,jj]+m^2 GDH yU[[ii,jj]]-m^2 GuHD1[ii,jj]-(1/2)m^2 GuHD2[ii,jj]+(1/2)m^2 GuHD4[ii,jj];
CYdROT[ii_,jj_]:=GYd[ii,jj]+m^2 GDH yD[[ii,jj]]-m^2 GdHD1[ii,jj]-(1/2)m^2 GdHD2[ii,jj]+(1/2)m^2 GdHD4[ii,jj];
CYeROT[\[Alpha]\[Alpha]_,\[Beta]\[Beta]_]:=GYe[\[Alpha]\[Alpha],\[Beta]\[Beta]]+m^2 GDH yE[[\[Alpha]\[Alpha],\[Beta]\[Beta]]]-m^2 GeHD1[\[Alpha]\[Alpha],\[Beta]\[Beta]]-(1/2)m^2 GeHD2[\[Alpha]\[Alpha],\[Beta]\[Beta]]+(1/2)m^2 GeHD4[\[Alpha]\[Alpha],\[Beta]\[Beta]];


(* ::Subsection::Closed:: *)
(*Higgs potential parameters*)


(* ::Input::Initialization:: *)
C\[Lambda]ROT:=G\[Lambda]-g^2 m^2 G2W+4\[Lambda] m^2 GDH+4g^2 m^2 GWDH-2m^2 GHDp;
Cm2ROT:=Gm2+m^4 GDH;


(* ::Section:: *)
(*Purely bosonic operators*)


(* ::Subsection::Closed:: *)
(*X^3*)


(* ::Input::Initialization:: *)
C3GROT:=G3G;
C3GtildeROT:=G3Gtilde;
C3WROT:=G3W;
C3WtildeROT:=G3Wtilde;


(* ::Subsection::Closed:: *)
(*X^2 H^2*)


(* ::Input::Initialization:: *)
CHGROT:=GHG;
CHGtildeROT:=GHGtilde;
CHWROT:=GHW;
CHWtildeROT:=GHWtilde;
CHBROT:=GHB;
CHBtildeROT:=GHBtilde;
CHWBROT:=GHWB;
CHWtildeBROT:=GHWtildeB;


(* ::Subsection::Closed:: *)
(*H^4 D^2*)


(* ::Input::Initialization:: *)
CHBoxROT:=-(3 /8) g^2 G2W -1/2 gp^2 YH^2 G2B+3 /2 g GWDH+gp YH GBDH +GHBox+1 /2 GHDp;
CHDROT:=-2 gp^2 YH^2 G2B+4gp YH GBDH +GHD;


(* ::Subsection::Closed:: *)
(*H^6*)


(* ::Input::Initialization:: *)
CHROT:=-(1 /2) g^2 \[Lambda] G2W+2g \[Lambda] GWDH+\[Lambda]^2 GDH+\[Lambda] GHDp+GH;


(* ::Section:: *)
(*Two-fermion operators*)


(* ::Subsection::Closed:: *)
(*\[Psi]^2 XH*)


(* ::Input::Initialization:: *)
CuGROT[ii_,jj_]:=+(1/4)gs  Sum[yU[[ll,jj]]GqD[ii,ll],{ll,3}]+1/4 gs  Sum[yU[[ii,ll]]GuD[ll,jj],{ll,1,3}]+Sum[-(I/4) yU[[ll,jj]]GGqp[ii,ll]+ 1/4 yU[[ll,jj]]GGtildeqp[ii,ll]+I/4 yU[[ii,ll]]GGup[ll,jj]-1/4 yU[[ii,ll]]GGtildeup[ll,jj],{ll,3}]+
+(1/2)gs GuHD3[ii,jj]+GuG[ii,jj];
CuWROT[ii_,jj_]:=1/8 g  Sum[yU[[ll,jj]]GqD[ii,ll],{ll,3}]+Sum[-(I/4) yU[[ll,jj]]GWqp[ii,ll]+1/4 yU[[ll,jj]]GWtildeqp[ii,ll],{ll,3}]+-(1/8)g GuHD2[ii,jj]+1/8 g GuHD4[ii,jj]+GuW[ii,jj];
CuBROT[ii_,jj_]:=1/4 gp Yq Sum[yU[[ll,jj]]GqD[ii,ll],{ll,3}]+1/4 gp Yu Sum[yU[[ii,ll]]GuD[ll,jj],{ll,1,3}]+Sum[-(I/4) yU[[ll,jj]]GBqp[ii,ll]+ 1/4 yU[[ll,jj]]GBtildeqp[ii,ll]+I/4 yU[[ii,ll]]GBup[ll,jj]-1/4 yU[[ii,ll]]GBtildeup[ll,jj],{ll,3}]+1/4 gp YH GuHD2[ii,jj]+1/2 gp Yu GuHD3[ii,jj]-1/4 gp YH GuHD4[ii,jj]+GuB[ii,jj];


(* ::Input::Initialization:: *)
CdGROT[ii_,jj_]:=+(1/4)gs  Sum[yD[[ll,jj]]GqD[ii,ll],{ll,3}]+1/4 gs  Sum[yD[[ii,ll]]GdD[ll,jj],{ll,1,3}]+Sum[-(I/4) yD[[ll,jj]]GGqp[ii,ll]+ 1/4 yD[[ll,jj]]GGtildeqp[ii,ll]+I/4 yD[[ii,ll]]GGdp[ll,jj]-1/4 yD[[ii,ll]]GGtildedp[ll,jj],{ll,3}]+
+(1/2)gs GdHD3[ii,jj]+GdG[ii,jj];
CdWROT[ii_,jj_]:=1/8 g  Sum[yD[[ll,jj]]GqD[ii,ll],{ll,3}]+Sum[-(I/4) yD[[ll,jj]]GWqp[ii,ll]+1/4 yD[[ll,jj]]GWtildeqp[ii,ll],{ll,3}]+-(1/8)g GdHD2[ii,jj]+1/8 g GdHD4[ii,jj]+GdW[ii,jj];
CdBROT[ii_,jj_]:=1/4 gp Yq Sum[yD[[ll,jj]]GqD[ii,ll],{ll,3}]+1/4 gp Yd Sum[yD[[ii,ll]]GdD[ll,jj],{ll,1,3}]+Sum[-(I/4) yD[[ll,jj]]GBqp[ii,ll]+ 1/4 yD[[ll,jj]]GBtildeqp[ii,ll]+I/4 yD[[ii,ll]]GBdp[ll,jj]-1/4 yD[[ii,ll]]GBtildedp[ll,jj],{ll,3}]-1/4 gp YH GdHD2[ii,jj]+1/2 gp Yd GdHD3[ii,jj]+1/4 gp YH GdHD4[ii,jj]+GdB[ii,jj];


(* ::Input::Initialization:: *)
CeWROT[\[Alpha]\[Alpha]_,\[Beta]\[Beta]_]:=1/8 g Sum[yE[[\[Delta]\[Delta],\[Beta]\[Beta]]]GlD[\[Alpha]\[Alpha],\[Delta]\[Delta]],{\[Delta]\[Delta],3}]+Sum[-(I/4)yE[[\[Delta]\[Delta],\[Beta]\[Beta]]]GWlp[\[Alpha]\[Alpha],\[Delta]\[Delta]]+1/4 yE[[\[Delta]\[Delta],\[Beta]\[Beta]]]GWtildelp[\[Alpha]\[Alpha],\[Delta]\[Delta]],{\[Delta]\[Delta],3}]-1/8 g GeHD2[\[Alpha]\[Alpha],\[Beta]\[Beta]]+1/8 g GeHD4[\[Alpha]\[Alpha],\[Beta]\[Beta]]+GeW[\[Alpha]\[Alpha],\[Beta]\[Beta]];
CeBROT[\[Alpha]\[Alpha]_,\[Beta]\[Beta]_]:=1/4 gp Yl Sum[yE[[\[Delta]\[Delta],\[Beta]\[Beta]]]GlD[\[Alpha]\[Alpha],\[Delta]\[Delta]],{\[Delta]\[Delta],3}]+1/4 gp Ye Sum[yE[[\[Alpha]\[Alpha],\[Delta]\[Delta]]]GeD[\[Delta]\[Delta],\[Beta]\[Beta]],{\[Delta]\[Delta],1,3}]+Sum[-(I/4)yE[[\[Delta]\[Delta],\[Beta]\[Beta]]]GBlp[\[Alpha]\[Alpha],\[Delta]\[Delta]]+1/4 yE[[\[Delta]\[Delta],\[Beta]\[Beta]]]GBtildelp[\[Alpha]\[Alpha],\[Delta]\[Delta]]+I/4 yE[[\[Alpha]\[Alpha],\[Delta]\[Delta]]]GBep[\[Delta]\[Delta],\[Beta]\[Beta]]-1/4 yE[[\[Alpha]\[Alpha],\[Delta]\[Delta]]]GBtildeep[\[Delta]\[Delta],\[Beta]\[Beta]],{\[Delta]\[Delta],3}]-1/4 gp YH GeHD2[\[Alpha]\[Alpha],\[Beta]\[Beta]]+1/2 gp Ye GeHD3[\[Alpha]\[Alpha],\[Beta]\[Beta]]+1/4 gp YH GeHD4[\[Alpha]\[Alpha],\[Beta]\[Beta]]+GeB[\[Alpha]\[Alpha],\[Beta]\[Beta]];


(* ::Subsection::Closed:: *)
(*\[Psi]^2 H^2 D*)


(* ::Input::Initialization:: *)
CHq1ROT[ii_,jj_]:=-gp^2Yq YH K\[Delta][ii,jj] G2B +gp Yq K\[Delta][ii,jj]GBDH+Sum[1/4 yU[[ii,kk]]Adj[yU][[ll,jj]] GuD[kk,ll]-1/4 yD[[ii,kk]]Adj[yD][[ll,jj]] GdD[kk,ll],{kk,1,3},{ll,1,3}] +gp YH GBq[ii,jj]-1/2 gp YH GBtildeqp[ii,jj]+Sum[1/8 Adj[yU][[ll,jj]] GuHD2[ii,ll]+1/8 yU[[ii,ll]]Conj[GuHD2[jj,ll]]-1/4 Adj[yU][[ll,jj]] GuHD3[ii,ll]-1/4 yU[[ii,ll]]Conj[GuHD3[jj,ll]]+1/8 Adj[yU][[ll,jj]] GuHD4[ii,ll]+1/8 yU[[ii,ll]]Conj[GuHD4[jj,ll]],{ll,3}]+Sum[-(1/8)Adj[yD][[ll,jj]] GdHD2[ii,ll]-1/8 yD[[ii,ll]]Conj[GdHD2[jj,ll]]+1/4 Adj[yD][[ll,jj]] GdHD3[ii,ll]+1/4 yD[[ii,ll]]Conj[GdHD3[jj,ll]]-1/8 Adj[yD][[ll,jj]] GdHD4[ii,ll]-1/8 yD[[ii,ll]]Conj[GdHD4[jj,ll]],{ll,3}]+GHq1[ii,jj];
CHq3ROT[ii_,jj_]:=-(1/4) g^2 K\[Delta][ii,jj]G2W +1/2 g K\[Delta][ii,jj]GWDH+Sum[-(1/4)yU[[ii,kk]]Adj[yU][[ll,jj]] GuD[kk,ll]-1/4 yD[[ii,kk]]Adj[yD][[ll,jj]] GdD[kk,ll],{kk,1,3},{ll,1,3}] +1/2 g GWq[ii,jj]-1/4 g GWtildeqp[ii,jj]+Sum[-(1/8)Adj[yU][[ll,jj]] GuHD2[ii,ll]-1/8 yU[[ii,ll]]Conj[GuHD2[jj,ll]]+1/4 Adj[yU][[ll,jj]] GuHD3[ii,ll]+1/4 yU[[ii,ll]]Conj[GuHD3[jj,ll]]-1/8 Adj[yU][[ll,jj]] GuHD4[ii,ll]-1/8 yU[[ii,ll]]Conj[GuHD4[jj,ll]],{ll,3}]+Sum[-(1/8)Adj[yD][[ll,jj]] GdHD2[ii,ll]-1/8 yD[[ii,ll]]Conj[GdHD2[jj,ll]]+1/4 Adj[yD][[ll,jj]] GdHD3[ii,ll]+1/4 yD[[ii,ll]]Conj[GdHD3[jj,ll]]-1/8 Adj[yD][[ll,jj]] GdHD4[ii,ll]-1/8 yD[[ii,ll]]Conj[GdHD4[jj,ll]],{ll,3}]+GHq3[ii,jj];
CHuROT[ii_,jj_]:=-gp^2Yu YH K\[Delta][ii,jj] G2B+gp Yu K\[Delta][ii,jj]GBDH-1/2 Sum[Adj[yU][[ii,kk]]yU[[ll,jj]]GqD[kk,ll],{kk,3},{ll,3}]+gp YH GBu[ii,jj]-1/2 gp YH GBtildeup[ii,jj]+Sum[-(1/4)Adj[yU][[ii,ll]] GuHD2[ll,jj]-1/4 yU[[ll,jj]]Conj[GuHD2[ll,ii]]+1/4 Adj[yU][[ii,ll]] GuHD4[ll,jj]+1/4 yU[[ll,jj]]Conj[GuHD4[ll,ii]],{ll,3}]+GHu[ii,jj];
CHdROT[ii_,jj_]:=-gp^2Yd YH K\[Delta][ii,jj] G2B+gp Yd K\[Delta][ii,jj]GBDH-1/2 Sum[Adj[yD][[ii,kk]]yD[[ll,jj]]GqD[kk,ll],{kk,3},{ll,3}]+gp YH GBd[ii,jj]-1/2 gp YH GBtildedp[ii,jj]+Sum[+(1/4)Adj[yD][[ii,ll]] GdHD2[ll,jj]+1/4 yD[[ll,jj]]Conj[GdHD2[ll,ii]]-1/4 Adj[yD][[ii,ll]] GdHD4[ll,jj]-1/4 yD[[ll,jj]]Conj[GdHD4[ll,ii]],{ll,3}]+GHd[ii,jj];
CHudROT[ii_,jj_]:=-(1/2)Sum[Adj[yU][[ii,kk]]yD[[ll,jj]]GqD[kk,ll],{kk,3},{ll,3}]+Sum[-(1/2)yD[[ll,jj]]Conj[GuHD2[ll,ii]]+1/2 yD[[ll,jj]]Conj[GuHD4[ll,ii]]+1/2 Adj[yU][[ii,ll]] GdHD2[ll,jj]-1/2 Adj[yU][[ii,ll]] GdHD4[ll,jj],{ll,3}]+GHud[ii,jj];


(* ::Input::Initialization:: *)
CHl1ROT[\[Alpha]\[Alpha]_,\[Beta]\[Beta]_]:=-gp^2Yl YH K\[Delta][\[Alpha]\[Alpha],\[Beta]\[Beta]] G2B +gp Yl K\[Delta][\[Alpha]\[Alpha],\[Beta]\[Beta]]GBDH+Sum[-(1/4)yE[[\[Alpha]\[Alpha],\[Gamma]\[Gamma]]]Adj[yE][[\[Delta]\[Delta],\[Beta]\[Beta]]] GeD[\[Gamma]\[Gamma],\[Delta]\[Delta]],{\[Gamma]\[Gamma],1,3},{\[Delta]\[Delta],1,3}] +gp YH GBl[\[Alpha]\[Alpha],\[Beta]\[Beta]]-1/2 gp YH GBtildelp[\[Alpha]\[Alpha],\[Beta]\[Beta]]+Sum[-(1/8)Adj[yE][[\[Delta]\[Delta],\[Beta]\[Beta]]] GeHD2[\[Alpha]\[Alpha],\[Delta]\[Delta]]-1/8 yE[[\[Alpha]\[Alpha],\[Delta]\[Delta]]]Conj[GeHD2[\[Beta]\[Beta],\[Delta]\[Delta]]]+1/4 Adj[yE][[\[Delta]\[Delta],\[Beta]\[Beta]]] GeHD3[\[Alpha]\[Alpha],\[Delta]\[Delta]]+1/4 yE[[\[Alpha]\[Alpha],\[Delta]\[Delta]]]Conj[GeHD3[\[Beta]\[Beta],\[Delta]\[Delta]]]-1/8 Adj[yE][[\[Delta]\[Delta],\[Beta]\[Beta]]] GeHD4[\[Alpha]\[Alpha],\[Delta]\[Delta]]-1/8 yE[[\[Alpha]\[Alpha],\[Delta]\[Delta]]]Conj[GeHD4[\[Beta]\[Beta],\[Delta]\[Delta]]],{\[Delta]\[Delta],3}]+GHl1[\[Alpha]\[Alpha],\[Beta]\[Beta]];
CHl3ROT[\[Alpha]\[Alpha]_,\[Beta]\[Beta]_]:=-(1/4) g^2 K\[Delta][\[Alpha]\[Alpha],\[Beta]\[Beta]] G2W +1/2 g  K\[Delta][\[Alpha]\[Alpha],\[Beta]\[Beta]]GWDH+Sum[-(1/4)yE[[\[Alpha]\[Alpha],\[Gamma]\[Gamma]]]Adj[yE][[\[Delta]\[Delta],\[Beta]\[Beta]]] GeD[\[Gamma]\[Gamma],\[Delta]\[Delta]],{\[Gamma]\[Gamma],1,3},{\[Delta]\[Delta],1,3}] +1/2 g  GWl[\[Alpha]\[Alpha],\[Beta]\[Beta]]-1/4 g GWtildelp[\[Alpha]\[Alpha],\[Beta]\[Beta]]+Sum[-(1/8)Adj[yE][[\[Delta]\[Delta],\[Beta]\[Beta]]] GeHD2[\[Alpha]\[Alpha],\[Delta]\[Delta]]-1/8 yE[[\[Alpha]\[Alpha],\[Delta]\[Delta]]]Conj[GeHD2[\[Beta]\[Beta],\[Delta]\[Delta]]]+1/4 Adj[yE][[\[Delta]\[Delta],\[Beta]\[Beta]]] GeHD3[\[Alpha]\[Alpha],\[Delta]\[Delta]]+1/4 yE[[\[Alpha]\[Alpha],\[Delta]\[Delta]]]Conj[GeHD3[\[Beta]\[Beta],\[Delta]\[Delta]]]-1/8 Adj[yE][[\[Delta]\[Delta],\[Beta]\[Beta]]] GeHD4[\[Alpha]\[Alpha],\[Delta]\[Delta]]-1/8 yE[[\[Alpha]\[Alpha],\[Delta]\[Delta]]]Conj[GeHD4[\[Beta]\[Beta],\[Delta]\[Delta]]],{\[Delta]\[Delta],3}]+GHl3[\[Alpha]\[Alpha],\[Beta]\[Beta]];
CHeROT[\[Alpha]\[Alpha]_,\[Beta]\[Beta]_]:=-gp^2Ye YH K\[Delta][\[Alpha]\[Alpha],\[Beta]\[Beta]] G2B +gp Ye K\[Delta][\[Alpha]\[Alpha],\[Beta]\[Beta]]GBDH+Sum[-(1/2)Adj[yE][[\[Alpha]\[Alpha],\[Gamma]\[Gamma]]]yE[[\[Delta]\[Delta],\[Beta]\[Beta]]] GlD[\[Gamma]\[Gamma],\[Delta]\[Delta]],{\[Gamma]\[Gamma],1,3},{\[Delta]\[Delta],1,3}] +gp YH GBe[\[Alpha]\[Alpha],\[Beta]\[Beta]]-1/2 gp YH GBtildeep[\[Alpha]\[Alpha],\[Beta]\[Beta]]+Sum[+(1/4)Adj[yE][[\[Alpha]\[Alpha],\[Delta]\[Delta]]] GeHD2[\[Delta]\[Delta],\[Beta]\[Beta]]+1/4 yE[[\[Delta]\[Delta],\[Beta]\[Beta]]]Conj[GeHD2[\[Delta]\[Delta],\[Alpha]\[Alpha]]]-1/4 Adj[yE][[\[Alpha]\[Alpha],\[Delta]\[Delta]]] GeHD4[\[Delta]\[Delta],\[Beta]\[Beta]]-1/4 yE[[\[Delta]\[Delta],\[Beta]\[Beta]]]Conj[GeHD4[\[Delta]\[Delta],\[Alpha]\[Alpha]]],{\[Delta]\[Delta],3}]+GHe[\[Alpha]\[Alpha],\[Beta]\[Beta]];


(* ::Subsection::Closed:: *)
(*\[Psi]^2 H^3*)


(* ::Input::Initialization:: *)
CuHROT[ii_,jj_]:=-(1/4) g^2 yU[[ii,jj]]G2W+g yU[[ii,jj]]GWDH+\[Lambda] yU[[ii,jj]]GDH+1/2 yU[[ii,jj]]GHDp-I yU[[ii,jj]]GHDpp+Sum[-(1/2)yU[[ll,jj]](yU . Adj[yU])[[ii,kk]]GqD[kk,ll]-1/2 yU[[ii,kk]](Adj[yU] . yU)[[ll,jj]]GuD[kk,ll],{kk,1,3},{ll,1,3}]-\[Lambda] GuHD1[ii,jj]+1/2 Sum[(1/2 (Adj[yU] . yU)[[ll,jj]]K\[Delta][ii,kk]+1/2 (yU . Adj[yU])[[ii,kk]]K\[Delta][ll,jj]-\[Lambda] K\[Delta][ii,kk]K\[Delta][ll,jj])GuHD2[kk,ll],{kk,1,3},{ll,1,3}]+Sum[-(1/2)yU[[ii,ll]]yU[[kk,jj]]Conj[GuHD2[kk,ll]],{kk,1,3},{ll,1,3}]+Sum[-(1/2)(Adj[yU] . yU)[[ll,jj]]K\[Delta][ii,kk]GuHD3[kk,ll]-1/2 yU[[ii,ll]]yU[[kk,jj]]Conj[GuHD3[kk,ll]],{kk,1,3},{ll,1,3}]+1/2 Sum[(1/2 (Adj[yU] . yU)[[ll,jj]]K\[Delta][ii,kk]-1/2 (yU . Adj[yU])[[ii,kk]]K\[Delta][ll,jj]+\[Lambda] K\[Delta][ii,kk]K\[Delta][ll,jj])GuHD4[kk,ll],{kk,1,3},{ll,1,3}]+Sum[yU[[ll,jj]]GHq1p[ii,ll]+I yU[[ll,jj]] GHq1pp[ii,ll]-yU[[ll,jj]]GHq3p[ii,ll]-I yU[[ll,jj]] GHq3pp[ii,ll],{ll,1,3}]+Sum[yU[[ii,kk]]GHup[kk,jj]-I yU[[ii,kk]]GHupp[kk,jj],{kk,1,3}]+GuH[ii,jj];


(* ::Input::Initialization:: *)
CdHROT[ii_,jj_]:=-(1/4) g^2 yD[[ii,jj]]G2W+g yD[[ii,jj]]GWDH+\[Lambda] yD[[ii,jj]]GDH+1/2 yD[[ii,jj]]GHDp+I yD[[ii,jj]]GHDpp+Sum[-(1/2)yD[[ll,jj]](yD . Adj[yD])[[ii,kk]]GqD[kk,ll]-1/2 yD[[ii,kk]](Adj[yD] . yD)[[ll,jj]]GdD[kk,ll],{kk,1,3},{ll,1,3}]-\[Lambda] GdHD1[ii,jj]+1/2 Sum[(1/2 (Adj[yD] . yD)[[ll,jj]]K\[Delta][ii,kk]+1/2 (yD . Adj[yD])[[ii,kk]]K\[Delta][ll,jj]-\[Lambda] K\[Delta][ii,kk]K\[Delta][ll,jj])GdHD2[kk,ll],{kk,1,3},{ll,1,3}]+Sum[-(1/2)yD[[ii,ll]]yD[[kk,jj]]Conj[GdHD2[kk,ll]],{kk,1,3},{ll,1,3}]+Sum[-(1/2)(Adj[yD] . yD)[[ll,jj]]K\[Delta][ii,kk]GdHD3[kk,ll]-1/2 yD[[ii,ll]]yD[[kk,jj]]Conj[GdHD3[kk,ll]],{kk,1,3},{ll,1,3}]+1/2 Sum[(1/2 (Adj[yD] . yD)[[ll,jj]]K\[Delta][ii,kk]-1/2 (yD . Adj[yD])[[ii,kk]]K\[Delta][ll,jj]+\[Lambda] K\[Delta][ii,kk]K\[Delta][ll,jj])GdHD4[kk,ll],{kk,1,3},{ll,1,3}]+Sum[yD[[ll,jj]]GHq1p[ii,ll]+I yD[[ll,jj]] GHq1pp[ii,ll]+yD[[ll,jj]]GHq3p[ii,ll]+I yD[[ll,jj]] GHq3pp[ii,ll],{ll,1,3}]+Sum[yD[[ii,kk]]GHdp[kk,jj]-I yD[[ii,kk]]GHdpp[kk,jj],{kk,1,3}]+GdH[ii,jj];


(* ::Input::Initialization:: *)
CeHROT[\[Alpha]\[Alpha]_,\[Beta]\[Beta]_]:=-(1/4) g^2 yE[[\[Alpha]\[Alpha],\[Beta]\[Beta]]]G2W+g yE[[\[Alpha]\[Alpha],\[Beta]\[Beta]]]GWDH+\[Lambda] yE[[\[Alpha]\[Alpha],\[Beta]\[Beta]]]GDH+1/2 yE[[\[Alpha]\[Alpha],\[Beta]\[Beta]]]GHDp+I yE[[\[Alpha]\[Alpha],\[Beta]\[Beta]]]GHDpp+Sum[-(1/2)yE[[\[Delta]\[Delta],\[Beta]\[Beta]]](yE . Adj[yE])[[\[Alpha]\[Alpha],\[Gamma]\[Gamma]]]GlD[\[Gamma]\[Gamma],\[Delta]\[Delta]]-1/2 yE[[\[Alpha]\[Alpha],\[Gamma]\[Gamma]]](Adj[yE] . yE)[[\[Delta]\[Delta],\[Beta]\[Beta]]]GeD[\[Gamma]\[Gamma],\[Delta]\[Delta]],{\[Gamma]\[Gamma],1,3},{\[Delta]\[Delta],1,3}]-\[Lambda] GeHD1[\[Alpha]\[Alpha],\[Beta]\[Beta]]+1/2 Sum[(1/2 (Adj[yE] . yE)[[\[Delta]\[Delta],\[Beta]\[Beta]]]K\[Delta][\[Alpha]\[Alpha],\[Gamma]\[Gamma]]+1/2 (yE . Adj[yE])[[\[Alpha]\[Alpha],\[Gamma]\[Gamma]]]K\[Delta][\[Delta]\[Delta],\[Beta]\[Beta]]-\[Lambda] K\[Delta][\[Alpha]\[Alpha],\[Gamma]\[Gamma]]K\[Delta][\[Delta]\[Delta],\[Beta]\[Beta]])GeHD2[\[Gamma]\[Gamma],\[Delta]\[Delta]],{\[Gamma]\[Gamma],1,3},{\[Delta]\[Delta],1,3}]+Sum[-(1/2)yE[[\[Alpha]\[Alpha],\[Delta]\[Delta]]]yE[[\[Gamma]\[Gamma],\[Beta]\[Beta]]]Conj[GeHD2[\[Gamma]\[Gamma],\[Delta]\[Delta]]],{\[Gamma]\[Gamma],1,3},{\[Delta]\[Delta],1,3}]+Sum[-(1/2)(Adj[yE] . yE)[[\[Delta]\[Delta],\[Beta]\[Beta]]]K\[Delta][\[Alpha]\[Alpha],\[Gamma]\[Gamma]]GeHD3[\[Gamma]\[Gamma],\[Delta]\[Delta]]-1/2 yE[[\[Alpha]\[Alpha],\[Delta]\[Delta]]]yE[[\[Gamma]\[Gamma],\[Beta]\[Beta]]]Conj[GeHD3[\[Gamma]\[Gamma],\[Delta]\[Delta]]],{\[Gamma]\[Gamma],1,3},{\[Delta]\[Delta],1,3}]+1/2 Sum[(1/2 (Adj[yE] . yE)[[\[Delta]\[Delta],\[Beta]\[Beta]]]K\[Delta][\[Alpha]\[Alpha],\[Gamma]\[Gamma]]-1/2 (yE . Adj[yE])[[\[Alpha]\[Alpha],\[Gamma]\[Gamma]]]K\[Delta][\[Delta]\[Delta],\[Beta]\[Beta]]+\[Lambda] K\[Delta][\[Alpha]\[Alpha],\[Gamma]\[Gamma]]K\[Delta][\[Delta]\[Delta],\[Beta]\[Beta]])GeHD4[\[Gamma]\[Gamma],\[Delta]\[Delta]],{\[Gamma]\[Gamma],1,3},{\[Delta]\[Delta],1,3}]+Sum[yE[[\[Delta]\[Delta],\[Beta]\[Beta]]]GHl1p[\[Alpha]\[Alpha],\[Delta]\[Delta]]+I yE[[\[Delta]\[Delta],\[Beta]\[Beta]]] GHl1pp[\[Alpha]\[Alpha],\[Delta]\[Delta]]+yE[[\[Delta]\[Delta],\[Beta]\[Beta]]]GHl3p[\[Alpha]\[Alpha],\[Delta]\[Delta]]+I yE[[\[Delta]\[Delta],\[Beta]\[Beta]]] GHl3pp[\[Alpha]\[Alpha],\[Delta]\[Delta]],{\[Delta]\[Delta],1,3}]+Sum[yE[[\[Alpha]\[Alpha],\[Gamma]\[Gamma]]]GHep[\[Gamma]\[Gamma],\[Beta]\[Beta]]-I yE[[\[Alpha]\[Alpha],\[Gamma]\[Gamma]]]GHepp[\[Gamma]\[Gamma],\[Beta]\[Beta]],{\[Gamma]\[Gamma],1,3}]+GeH[\[Alpha]\[Alpha],\[Beta]\[Beta]];


(* ::Section:: *)
(*Four-fermion operators*)


(* ::Subsection::Closed:: *)
(*Four-quark*)


(* ::Input::Initialization:: *)
Cqq1ROT[ii_,jj_,kk_,ll_]:=-(1/4) gs^2 (1/2 K\[Delta][ii,ll]K\[Delta][kk,jj]-1/3 K\[Delta][ii,jj]K\[Delta][kk,ll])G2G-1/2 gp^2 Yq^2 K\[Delta][ii,jj]K\[Delta][kk,ll]G2B +Sum[1/4 gs(1/2 K\[Delta][ii,mm]K\[Delta][ll,nn]K\[Delta][kk,jj]+1/2 K\[Delta][ii,ll]K\[Delta][jj,nn]K\[Delta][kk,mm]-1/3 K\[Delta][ii,mm]K\[Delta][jj,nn]K\[Delta][ll,kk]-1/3 K\[Delta][ii,jj]K\[Delta][kk,mm]K\[Delta][ll,nn])GGq[mm,nn],{mm,1,3},{nn,1,3}]+Sum[-(1/8)gs(1/2 K\[Delta][ii,mm]K\[Delta][ll,nn]K\[Delta][kk,jj]+1/2 K\[Delta][ii,ll]K\[Delta][jj,nn]K\[Delta][kk,mm]-1/3 K\[Delta][ii,mm]K\[Delta][jj,nn]K\[Delta][ll,kk]-1/3 K\[Delta][ii,jj]K\[Delta][kk,mm]K\[Delta][ll,nn])GGtildeqp[mm,nn],{mm,1,3},{nn,1,3}]+Sum[1/2 gp Yq(K\[Delta][ii,mm]K\[Delta][jj,nn]K\[Delta][ll,kk]+K\[Delta][ii,jj]K\[Delta][kk,mm]K\[Delta][ll,nn])GBq[mm,nn],{mm,1,3},{nn,1,3}]+Sum[-(1/4)gp Yq(K\[Delta][ii,mm]K\[Delta][jj,nn]K\[Delta][ll,kk]+K\[Delta][ii,jj]K\[Delta][kk,mm]K\[Delta][ll,nn])GBtildeqp[mm,nn],{mm,1,3},{nn,1,3}]+Gqq1[ii,jj,kk,ll];
Cqq3ROT[ii_,jj_,kk_,ll_]:=-(1/8) gs^2 K\[Delta][ii,ll]K\[Delta][kk,jj]G2G -1/8 g^2 K\[Delta][ii,jj]K\[Delta][kk,ll]G2W +Sum[1/8 gs(K\[Delta][ii,mm]K\[Delta][ll,nn]K\[Delta][kk,jj]+K\[Delta][ii,ll]K\[Delta][jj,nn]K\[Delta][kk,mm])GGq[mm,nn],{mm,1,3},{nn,1,3}]+Sum[-(1/16)gs(K\[Delta][ii,mm]K\[Delta][ll,nn]K\[Delta][kk,jj]+K\[Delta][ii,ll]K\[Delta][jj,nn]K\[Delta][kk,mm])GGtildeqp[mm,nn],{mm,1,3},{nn,1,3}]+Sum[1/4 g(K\[Delta][ii,mm]K\[Delta][jj,nn]K\[Delta][ll,kk]+K\[Delta][ii,jj]K\[Delta][kk,mm]K\[Delta][ll,nn])GWq[mm,nn],{mm,1,3},{nn,1,3}]+Sum[-(1/8)g(K\[Delta][ii,mm]K\[Delta][jj,nn]K\[Delta][ll,kk]+K\[Delta][ii,jj]K\[Delta][kk,mm]K\[Delta][ll,nn])GWtildeqp[mm,nn],{mm,1,3},{nn,1,3}]+Gqq3[ii,jj,kk,ll];


(* ::Input::Initialization:: *)
CuuROT[ii_,jj_,kk_,ll_]:=
-(1/4) gs^2 (K\[Delta][ii,ll]K\[Delta][kk,jj]-1/3 K\[Delta][ii,jj]K\[Delta][kk,ll])G2G-1/2 gp^2 Yu^2 K\[Delta][ii,jj]K\[Delta][kk,ll]G2B +Sum[1/4 gs(K\[Delta][ii,mm]K\[Delta][ll,nn]K\[Delta][kk,jj]+K\[Delta][ii,ll]K\[Delta][jj,nn]K\[Delta][kk,mm]-1/3 K\[Delta][ii,mm]K\[Delta][jj,nn]K\[Delta][ll,kk]-1/3 K\[Delta][ii,jj]K\[Delta][kk,mm]K\[Delta][ll,nn])GGu[mm,nn],{mm,1,3},{nn,1,3}]+Sum[-(1/8)gs(K\[Delta][ii,mm]K\[Delta][ll,nn]K\[Delta][kk,jj]+K\[Delta][ii,ll]K\[Delta][jj,nn]K\[Delta][kk,mm]-1/3 K\[Delta][ii,mm]K\[Delta][jj,nn]K\[Delta][ll,kk]-1/3 K\[Delta][ii,jj]K\[Delta][kk,mm]K\[Delta][ll,nn])GGtildeup[mm,nn],{mm,1,3},{nn,1,3}]+Sum[1/2 gp Yu(K\[Delta][ii,mm]K\[Delta][jj,nn]K\[Delta][ll,kk]+K\[Delta][ii,jj]K\[Delta][kk,mm]K\[Delta][ll,nn])GBu[mm,nn],{mm,1,3},{nn,1,3}]+Sum[-(1/4)gp Yu(K\[Delta][ii,mm]K\[Delta][jj,nn]K\[Delta][ll,kk]+K\[Delta][ii,jj]K\[Delta][kk,mm]K\[Delta][ll,nn])GBtildeup[mm,nn],{mm,1,3},{nn,1,3}]+Guu[ii,jj,kk,ll];
CddROT[ii_,jj_,kk_,ll_]:=-(1/4) gs^2 (K\[Delta][ii,ll]K\[Delta][kk,jj]-1/3 K\[Delta][ii,jj]K\[Delta][kk,ll])G2G-1/2 gp^2 Yd^2 K\[Delta][ii,jj]K\[Delta][kk,ll]G2B +Sum[1/4 gs(K\[Delta][ii,mm]K\[Delta][ll,nn]K\[Delta][kk,jj]+K\[Delta][ii,ll]K\[Delta][jj,nn]K\[Delta][kk,mm]-1/3 K\[Delta][ii,mm]K\[Delta][jj,nn]K\[Delta][ll,kk]-1/3 K\[Delta][ii,jj]K\[Delta][kk,mm]K\[Delta][ll,nn])GGd[mm,nn],{mm,1,3},{nn,1,3}]+Sum[-(1/8)gs(K\[Delta][ii,mm]K\[Delta][ll,nn]K\[Delta][kk,jj]+K\[Delta][ii,ll]K\[Delta][jj,nn]K\[Delta][kk,mm]-1/3 K\[Delta][ii,mm]K\[Delta][jj,nn]K\[Delta][ll,kk]-1/3 K\[Delta][ii,jj]K\[Delta][kk,mm]K\[Delta][ll,nn])GGtildedp[mm,nn],{mm,1,3},{nn,1,3}]+Sum[1/2 gp Yd(K\[Delta][ii,mm]K\[Delta][jj,nn]K\[Delta][ll,kk]+K\[Delta][ii,jj]K\[Delta][kk,mm]K\[Delta][ll,nn])GBd[mm,nn],{mm,1,3},{nn,1,3}]+Sum[-(1/4)gp Yd(K\[Delta][ii,mm]K\[Delta][jj,nn]K\[Delta][ll,kk]+K\[Delta][ii,jj]K\[Delta][kk,mm]K\[Delta][ll,nn])GBtildedp[mm,nn],{mm,1,3},{nn,1,3}]+Gdd[ii,jj,kk,ll];
Cud1ROT[ii_,jj_,kk_,ll_]:=-gp^2  Yu Yd K\[Delta][ii,jj]K\[Delta][kk,ll]G2B+ gp Yd K\[Delta][kk,ll]GBu[ii,jj]-1/2 gp Yd K\[Delta][kk,ll]GBtildeup[ii,jj]+gp Yu K\[Delta][ii,jj] GBd[kk,ll]-1/2 gp Yu K\[Delta][ii,jj] GBtildedp[kk,ll]+Gud1[ii,jj,kk,ll];
Cud8ROT[ii_,jj_,kk_,ll_]:=-gs^2 K\[Delta][ii,jj]K\[Delta][kk,ll]G2G+ gs K\[Delta][kk,ll]GGu[ii,jj]-1/2 gs K\[Delta][kk,ll]GGtildeup[ii,jj]+gs K\[Delta][ii,jj] GGd[kk,ll]-1/2 gs K\[Delta][ii,jj] GGtildedp[kk,ll]+Gud8[ii,jj,kk,ll];


(* ::Input::Initialization:: *)
Cqu1ROT[ii_,jj_,kk_,ll_]:=-gp^2  Yq Yu K\[Delta][ii,jj]K\[Delta][kk,ll]G2B-1/6 yU[[ii,ll]]Adj[yU][[kk,jj]]GDH+gp Yu K\[Delta][kk,ll]GBq[ii,jj]-1/2 gp Yu K\[Delta][kk,ll]GBtildeqp[ii,jj]+ gp Yq K\[Delta][ii,jj]GBu[kk,ll]-1/2 gp Yq K\[Delta][ii,jj]GBtildeup[kk,ll]+1/6 Adj[yU][[kk,jj]]GuHD1[ii,ll]+1/6 yU[[ii,ll]]Conj[GuHD1[jj,kk]]+1/12 Adj[yU][[kk,jj]]GuHD2[ii,ll]+1/12 yU[[ii,ll]]Conj[GuHD2[jj,kk]]-1/12 Adj[yU][[kk,jj]]GuHD4[ii,ll]-1/12 yU[[ii,ll]]Conj[GuHD4[jj,kk]]+Gqu1[ii,jj,kk,ll];
Cqu8ROT[ii_,jj_,kk_,ll_]:=-gs^2 K\[Delta][ii,jj]K\[Delta][kk,ll]G2G-yU[[ii,ll]]Adj[yU][[kk,jj]]GDH+ gs K\[Delta][kk,ll]GGq[ii,jj]-1/2 gs K\[Delta][kk,ll]GGtildeqp[ii,jj]+ gs K\[Delta][ii,jj]GGu[kk,ll]-1/2 gs K\[Delta][ii,jj]GGtildeup[kk,ll]+Adj[yU][[kk,jj]]GuHD1[ii,ll]+yU[[ii,ll]]Conj[GuHD1[jj,kk]]+1/2 Adj[yU][[kk,jj]]GuHD2[ii,ll]+1/2 yU[[ii,ll]]Conj[GuHD2[jj,kk]]-1/2 Adj[yU][[kk,jj]]GuHD4[ii,ll]-1/2 yU[[ii,ll]]Conj[GuHD4[jj,kk]]+Gqu8[ii,jj,kk,ll];
Cqd1ROT[ii_,jj_,kk_,ll_]:=-gp^2  Yq Yd K\[Delta][ii,jj]K\[Delta][kk,ll]G2B-1/6 yD[[ii,ll]]Adj[yD][[kk,jj]]GDH+gp Yd K\[Delta][kk,ll]GBq[ii,jj]-1/2 gp Yd K\[Delta][kk,ll]GBtildeqp[ii,jj]+ gp Yq K\[Delta][ii,jj]GBd[kk,ll]-1/2 gp Yq K\[Delta][ii,jj]GBtildedp[kk,ll]+1/6 Adj[yD][[kk,jj]]GdHD1[ii,ll]+1/6 yD[[ii,ll]]Conj[GdHD1[jj,kk]]+1/12 Adj[yD][[kk,jj]]GdHD2[ii,ll]+1/12 yD[[ii,ll]]Conj[GdHD2[jj,kk]]-1/12 Adj[yD][[kk,jj]]GdHD4[ii,ll]-1/12 yD[[ii,ll]]Conj[GdHD4[jj,kk]]+Gqd1[ii,jj,kk,ll];
Cqd8ROT[ii_,jj_,kk_,ll_]:=-gs^2 K\[Delta][ii,jj]K\[Delta][kk,ll]G2G-yD[[ii,ll]]Adj[yD][[kk,jj]]GDH+ gs K\[Delta][kk,ll]GGq[ii,jj]-1/2 gs K\[Delta][kk,ll]GGtildeqp[ii,jj]+ gs K\[Delta][ii,jj]GGd[kk,ll]-1/2 gs K\[Delta][ii,jj]GGtildedp[kk,ll]+Adj[yD][[kk,jj]]GdHD1[ii,ll]+yD[[ii,ll]]Conj[GdHD1[jj,kk]]+1/2 Adj[yD][[kk,jj]]GdHD2[ii,ll]+1/2 yD[[ii,ll]]Conj[GdHD2[jj,kk]]-1/2 Adj[yD][[kk,jj]]GdHD4[ii,ll]-1/2 yD[[ii,ll]]Conj[GdHD4[jj,kk]]+Gqd8[ii,jj,kk,ll];


(* ::Input::Initialization:: *)
Cquqd1ROT[ii_,jj_,kk_,ll_]:=yU[[ii,jj]]yD[[kk,ll]]GDH-yD[[kk,ll]]GuHD1[ii,jj]-1/2 yD[[kk,ll]]GuHD2[ii,jj]+1/2 yD[[kk,ll]]GuHD4[ii,jj]-yU[[ii,jj]]GdHD1[kk,ll]-1/2 yU[[ii,jj]]GdHD2[kk,ll]+1/2 yU[[ii,jj]]GdHD4[kk,ll]+Gquqd1[ii,jj,kk,ll];
Cquqd8ROT[ii_,jj_,kk_,ll_]:=Gquqd8[ii,jj,kk,ll];


(* ::Subsection::Closed:: *)
(*Four-lepton*)


(* ::Input::Initialization:: *)
CllROT[\[Alpha]\[Alpha]_,\[Beta]\[Beta]_,\[Gamma]\[Gamma]_,\[Delta]\[Delta]_]:=-(1/8) g^2 (2K\[Delta][\[Alpha]\[Alpha],\[Delta]\[Delta]]K\[Delta][\[Gamma]\[Gamma],\[Beta]\[Beta]]-K\[Delta][\[Alpha]\[Alpha],\[Beta]\[Beta]]K\[Delta][\[Gamma]\[Gamma],\[Delta]\[Delta]]) G2W-1/2 gp^2 Yl^2 K\[Delta][\[Alpha]\[Alpha],\[Beta]\[Beta]]K\[Delta][\[Gamma]\[Gamma],\[Delta]\[Delta]] G2B+
Sum[1/4 g(-K\[Delta][\[Gamma]\[Gamma],\[Delta]\[Delta]]K\[Delta][\[Alpha]\[Alpha],\[Rho]\[Rho]]K\[Delta][\[Beta]\[Beta],\[Sigma]\[Sigma]]-K\[Delta][\[Alpha]\[Alpha],\[Beta]\[Beta]]K\[Delta][\[Gamma]\[Gamma],\[Rho]\[Rho]]K\[Delta][\[Delta]\[Delta],\[Sigma]\[Sigma]]+2K\[Delta][\[Gamma]\[Gamma],\[Beta]\[Beta]]K\[Delta][\[Alpha]\[Alpha],\[Rho]\[Rho]]K\[Delta][\[Delta]\[Delta],\[Sigma]\[Sigma]]+2K\[Delta][\[Alpha]\[Alpha],\[Delta]\[Delta]]K\[Delta][\[Gamma]\[Gamma],\[Rho]\[Rho]]K\[Delta][\[Beta]\[Beta],\[Sigma]\[Sigma]])GWl[\[Rho]\[Rho],\[Sigma]\[Sigma]],{\[Rho]\[Rho],1,3},{\[Sigma]\[Sigma],1,3}]+Sum[-(1/8)g(-K\[Delta][\[Gamma]\[Gamma],\[Delta]\[Delta]]K\[Delta][\[Alpha]\[Alpha],\[Rho]\[Rho]]K\[Delta][\[Beta]\[Beta],\[Sigma]\[Sigma]]-K\[Delta][\[Alpha]\[Alpha],\[Beta]\[Beta]]K\[Delta][\[Gamma]\[Gamma],\[Rho]\[Rho]]K\[Delta][\[Delta]\[Delta],\[Sigma]\[Sigma]]+2K\[Delta][\[Gamma]\[Gamma],\[Beta]\[Beta]]K\[Delta][\[Alpha]\[Alpha],\[Rho]\[Rho]]K\[Delta][\[Delta]\[Delta],\[Sigma]\[Sigma]]+2K\[Delta][\[Alpha]\[Alpha],\[Delta]\[Delta]]K\[Delta][\[Gamma]\[Gamma],\[Rho]\[Rho]]K\[Delta][\[Beta]\[Beta],\[Sigma]\[Sigma]])GWtildelp[\[Rho]\[Rho],\[Sigma]\[Sigma]],{\[Rho]\[Rho],1,3},{\[Sigma]\[Sigma],1,3}]+Sum[1/2 gp Yl(K\[Delta][\[Gamma]\[Gamma],\[Delta]\[Delta]]K\[Delta][\[Alpha]\[Alpha],\[Rho]\[Rho]]K\[Delta][\[Beta]\[Beta],\[Sigma]\[Sigma]]+K\[Delta][\[Alpha]\[Alpha],\[Beta]\[Beta]]K\[Delta][\[Gamma]\[Gamma],\[Rho]\[Rho]]K\[Delta][\[Delta]\[Delta],\[Sigma]\[Sigma]])GBl[\[Rho]\[Rho],\[Sigma]\[Sigma]],{\[Rho]\[Rho],1,3},{\[Sigma]\[Sigma],1,3}]+Sum[-(1/4)gp Yl(K\[Delta][\[Gamma]\[Gamma],\[Delta]\[Delta]]K\[Delta][\[Alpha]\[Alpha],\[Rho]\[Rho]]K\[Delta][\[Beta]\[Beta],\[Sigma]\[Sigma]]+K\[Delta][\[Alpha]\[Alpha],\[Beta]\[Beta]]K\[Delta][\[Gamma]\[Gamma],\[Rho]\[Rho]]K\[Delta][\[Delta]\[Delta],\[Sigma]\[Sigma]])GBtildelp[\[Rho]\[Rho],\[Sigma]\[Sigma]],{\[Rho]\[Rho],1,3},{\[Sigma]\[Sigma],1,3}]+Gll[\[Alpha]\[Alpha],\[Beta]\[Beta],\[Gamma]\[Gamma],\[Delta]\[Delta]];


(* ::Input::Initialization:: *)
CeeROT[\[Alpha]\[Alpha]_,\[Beta]\[Beta]_,\[Gamma]\[Gamma]_,\[Delta]\[Delta]_]:=-(1/2) gp^2 Ye^2 K\[Delta][\[Alpha]\[Alpha],\[Beta]\[Beta]]K\[Delta][\[Gamma]\[Gamma],\[Delta]\[Delta]] G2B +Sum[1/2 gp Ye (K\[Delta][\[Gamma]\[Gamma],\[Delta]\[Delta]]K\[Delta][\[Alpha]\[Alpha],\[Rho]\[Rho]]K\[Delta][\[Beta]\[Beta],\[Sigma]\[Sigma]]+K\[Delta][\[Alpha]\[Alpha],\[Beta]\[Beta]]K\[Delta][\[Gamma]\[Gamma],\[Rho]\[Rho]]K\[Delta][\[Delta]\[Delta],\[Sigma]\[Sigma]]) GBe[\[Rho]\[Rho],\[Sigma]\[Sigma]],{\[Rho]\[Rho],1,3},{\[Sigma]\[Sigma],1,3}]+Sum[-(1/4)gp Ye (K\[Delta][\[Gamma]\[Gamma],\[Delta]\[Delta]]K\[Delta][\[Alpha]\[Alpha],\[Rho]\[Rho]]K\[Delta][\[Beta]\[Beta],\[Sigma]\[Sigma]]+K\[Delta][\[Alpha]\[Alpha],\[Beta]\[Beta]]K\[Delta][\[Gamma]\[Gamma],\[Rho]\[Rho]]K\[Delta][\[Delta]\[Delta],\[Sigma]\[Sigma]]) GBtildeep[\[Rho]\[Rho],\[Sigma]\[Sigma]],{\[Rho]\[Rho],1,3},{\[Sigma]\[Sigma],1,3}]+Gee[\[Alpha]\[Alpha],\[Beta]\[Beta],\[Gamma]\[Gamma],\[Delta]\[Delta]];


(* ::Input::Initialization:: *)
CleROT[\[Alpha]\[Alpha]_,\[Beta]\[Beta]_,\[Gamma]\[Gamma]_,\[Delta]\[Delta]_]:=-gp^2 G2B Yl Ye K\[Delta][\[Alpha]\[Alpha],\[Beta]\[Beta]]K\[Delta][\[Gamma]\[Gamma],\[Delta]\[Delta]]-1/2 yE[[\[Alpha]\[Alpha],\[Delta]\[Delta]]]Adj[yE][[\[Gamma]\[Gamma],\[Beta]\[Beta]]]GDH+ gp Ye K\[Delta][\[Gamma]\[Gamma],\[Delta]\[Delta]]GBl[\[Alpha]\[Alpha],\[Beta]\[Beta]]-1/2 gp Ye K\[Delta][\[Gamma]\[Gamma],\[Delta]\[Delta]]GBtildelp[\[Alpha]\[Alpha],\[Beta]\[Beta]]+ gp Yl K\[Delta][\[Alpha]\[Alpha],\[Beta]\[Beta]]GBe[\[Gamma]\[Gamma],\[Delta]\[Delta]]-1/2 gp Yl K\[Delta][\[Alpha]\[Alpha],\[Beta]\[Beta]]GBtildeep[\[Gamma]\[Gamma],\[Delta]\[Delta]]+1/2 Adj[yE][[\[Gamma]\[Gamma],\[Beta]\[Beta]]]GeHD1[\[Alpha]\[Alpha],\[Delta]\[Delta]]+1/2 yE[[\[Alpha]\[Alpha],\[Delta]\[Delta]]]Conj[GeHD1[\[Beta]\[Beta],\[Gamma]\[Gamma]]]+1/4 Adj[yE][[\[Gamma]\[Gamma],\[Beta]\[Beta]]]GeHD2[\[Alpha]\[Alpha],\[Delta]\[Delta]]+1/4 yE[[\[Alpha]\[Alpha],\[Delta]\[Delta]]]Conj[GeHD2[\[Beta]\[Beta],\[Gamma]\[Gamma]]]-1/4 Adj[yE][[\[Gamma]\[Gamma],\[Beta]\[Beta]]]GeHD4[\[Alpha]\[Alpha],\[Delta]\[Delta]]-1/4 yE[[\[Alpha]\[Alpha],\[Delta]\[Delta]]]Conj[GeHD4[\[Beta]\[Beta],\[Gamma]\[Gamma]]]+Gle[\[Alpha]\[Alpha],\[Beta]\[Beta],\[Gamma]\[Gamma],\[Delta]\[Delta]];


(* ::Subsection::Closed:: *)
(*Semi-leptonic*)


(* ::Input::Initialization:: *)
Clq1ROT[\[Alpha]\[Alpha]_,\[Beta]\[Beta]_,ii_,jj_]:=-gp^2 Yl Yq K\[Delta][\[Alpha]\[Alpha],\[Beta]\[Beta]]K\[Delta][ii,jj]G2B + gp Yl K\[Delta][\[Alpha]\[Alpha],\[Beta]\[Beta]]GBq[ii,jj]-1/2 gp Yl K\[Delta][\[Alpha]\[Alpha],\[Beta]\[Beta]]GBtildeqp[ii,jj]+gp Yq K\[Delta][ii,jj] GBl[\[Alpha]\[Alpha],\[Beta]\[Beta]]-1/2 gp Yq K\[Delta][ii,jj] GBtildelp[\[Alpha]\[Alpha],\[Beta]\[Beta]]+Glq1[\[Alpha]\[Alpha],\[Beta]\[Beta],ii,jj];
Clq3ROT[\[Alpha]\[Alpha]_,\[Beta]\[Beta]_,ii_,jj_]:=-(1/4) g^2 K\[Delta][\[Alpha]\[Alpha],\[Beta]\[Beta]]K\[Delta][ii,jj]G2W +1/2 g K\[Delta][\[Alpha]\[Alpha],\[Beta]\[Beta]]GWq[ii,jj]-1/4 g K\[Delta][\[Alpha]\[Alpha],\[Beta]\[Beta]] GWtildeqp[ii,jj]+1/2 g K\[Delta][ii,jj]GWl[\[Alpha]\[Alpha],\[Beta]\[Beta]]-1/4 g K\[Delta][ii,jj]GWtildelp[\[Alpha]\[Alpha],\[Beta]\[Beta]]+Glq3[\[Alpha]\[Alpha],\[Beta]\[Beta],ii,jj];


(* ::Input::Initialization:: *)
CeuROT[\[Alpha]\[Alpha]_,\[Beta]\[Beta]_,ii_,jj_]:=-gp^2 Yu Ye K\[Delta][\[Alpha]\[Alpha],\[Beta]\[Beta]]K\[Delta][ii,jj] G2B+ gp Ye K\[Delta][\[Alpha]\[Alpha],\[Beta]\[Beta]]GBu[ii,jj]-1/2 gp Ye K\[Delta][\[Alpha]\[Alpha],\[Beta]\[Beta]]GBtildeup[ii,jj]+ gp Yu K\[Delta][ii,jj]GBe[\[Alpha]\[Alpha],\[Beta]\[Beta]]-1/2 gp Yu K\[Delta][ii,jj]GBtildeep[\[Alpha]\[Alpha],\[Beta]\[Beta]]+Geu[\[Alpha]\[Alpha],\[Beta]\[Beta],ii,jj];
CedROT[\[Alpha]\[Alpha]_,\[Beta]\[Beta]_,ii_,jj_]:=-gp^2 Yd Ye K\[Delta][\[Alpha]\[Alpha],\[Beta]\[Beta]]K\[Delta][ii,jj] G2B+ gp Ye K\[Delta][\[Alpha]\[Alpha],\[Beta]\[Beta]]GBd[ii,jj]-1/2 gp Ye K\[Delta][\[Alpha]\[Alpha],\[Beta]\[Beta]]GBtildedp[ii,jj]+ gp Yd K\[Delta][ii,jj]GBe[\[Alpha]\[Alpha],\[Beta]\[Beta]]-1/2 gp Yd K\[Delta][ii,jj]GBtildeep[\[Alpha]\[Alpha],\[Beta]\[Beta]]+Ged[\[Alpha]\[Alpha],\[Beta]\[Beta],ii,jj];


(* ::Input::Initialization:: *)
CqeROT[ii_,jj_,\[Alpha]\[Alpha]_,\[Beta]\[Beta]_]:=-gp^2 Yq Ye K\[Delta][\[Alpha]\[Alpha],\[Beta]\[Beta]]K\[Delta][ii,jj] G2B+ gp Ye K\[Delta][\[Alpha]\[Alpha],\[Beta]\[Beta]]GBq[ii,jj]-1/2 gp Ye K\[Delta][\[Alpha]\[Alpha],\[Beta]\[Beta]]GBtildeqp[ii,jj]+ gp Yq K\[Delta][ii,jj]GBe[\[Alpha]\[Alpha],\[Beta]\[Beta]]-1/2 gp Yq K\[Delta][ii,jj]GBtildeep[\[Alpha]\[Alpha],\[Beta]\[Beta]]+Gqe[ii,jj,\[Alpha]\[Alpha],\[Beta]\[Beta]];
CluROT[\[Alpha]\[Alpha]_,\[Beta]\[Beta]_,ii_,jj_]:=-gp^2 Yl Yu K\[Delta][\[Alpha]\[Alpha],\[Beta]\[Beta]]K\[Delta][ii,jj] G2B+ gp Yl K\[Delta][\[Alpha]\[Alpha],\[Beta]\[Beta]]GBu[ii,jj]-1/2 gp Yl K\[Delta][\[Alpha]\[Alpha],\[Beta]\[Beta]]GBtildeup[ii,jj]+ gp Yu K\[Delta][ii,jj]GBl[\[Alpha]\[Alpha],\[Beta]\[Beta]]-1/2 gp Yu K\[Delta][ii,jj]GBtildelp[\[Alpha]\[Alpha],\[Beta]\[Beta]]+Glu[\[Alpha]\[Alpha],\[Beta]\[Beta],ii,jj];
CldROT[\[Alpha]\[Alpha]_,\[Beta]\[Beta]_,ii_,jj_]:=-gp^2  Yl Yd K\[Delta][\[Alpha]\[Alpha],\[Beta]\[Beta]]K\[Delta][ii,jj]G2B+ gp Yl K\[Delta][\[Alpha]\[Alpha],\[Beta]\[Beta]]GBd[ii,jj]-1/2 gp Yl K\[Delta][\[Alpha]\[Alpha],\[Beta]\[Beta]]GBtildedp[ii,jj]+gp Yd K\[Delta][ii,jj]GBl[\[Alpha]\[Alpha],\[Beta]\[Beta]]-1/2 gp Yd K\[Delta][ii,jj]GBtildelp[\[Alpha]\[Alpha],\[Beta]\[Beta]]+Gld[\[Alpha]\[Alpha],\[Beta]\[Beta],ii,jj];


(* ::Input::Initialization:: *)
CledqROT[\[Alpha]\[Alpha]_,\[Beta]\[Beta]_,ii_,jj_]:=yE[[\[Alpha]\[Alpha],\[Beta]\[Beta]]]Adj[yD][[ii,jj]]GDH-yE[[\[Alpha]\[Alpha],\[Beta]\[Beta]]]Conj[GdHD1[jj,ii]]-1/2 yE[[\[Alpha]\[Alpha],\[Beta]\[Beta]]]Conj[GdHD2[jj,ii]]+1/2 yE[[\[Alpha]\[Alpha],\[Beta]\[Beta]]]Conj[GdHD4[jj,ii]]-Adj[yD][[ii,jj]]GeHD1[\[Alpha]\[Alpha],\[Beta]\[Beta]]-1/2 Adj[yD][[ii,jj]]GeHD2[\[Alpha]\[Alpha],\[Beta]\[Beta]]+1/2 Adj[yD][[ii,jj]]GeHD4[\[Alpha]\[Alpha],\[Beta]\[Beta]]+Gledq[\[Alpha]\[Alpha],\[Beta]\[Beta],ii,jj];


(* ::Input::Initialization:: *)
Clequ1ROT[\[Alpha]\[Alpha]_,\[Beta]\[Beta]_,ii_,jj_]:=-yE[[\[Alpha]\[Alpha],\[Beta]\[Beta]]]yU[[ii,jj]]GDH+yE[[\[Alpha]\[Alpha],\[Beta]\[Beta]]]GuHD1[ii,jj]+1/2 yE[[\[Alpha]\[Alpha],\[Beta]\[Beta]]]GuHD2[ii,jj]-1/2 yE[[\[Alpha]\[Alpha],\[Beta]\[Beta]]]GuHD4[ii,jj]+yU[[ii,jj]]GeHD1[\[Alpha]\[Alpha],\[Beta]\[Beta]]+1/2 yU[[ii,jj]]GeHD2[\[Alpha]\[Alpha],\[Beta]\[Beta]]-1/2 yU[[ii,jj]]GeHD4[\[Alpha]\[Alpha],\[Beta]\[Beta]]+Glequ1[\[Alpha]\[Alpha],\[Beta]\[Beta],ii,jj];

Clequ3ROT[\[Alpha]\[Alpha]_,\[Beta]\[Beta]_,ii_,jj_]:=Glequ3[\[Alpha]\[Alpha],\[Beta]\[Beta],ii,jj];


(* ::Subsection::Closed:: *)
(*B-violating*)


(* ::Input::Initialization:: *)
CduqROT[ii_,jj_,kk_,\[Alpha]\[Alpha]_]:=Gduq[ii,jj,kk,\[Alpha]\[Alpha]];
CqquROT[ii_,jj_,kk_,\[Alpha]\[Alpha]_]:=Gqqu[ii,jj,kk,\[Alpha]\[Alpha]];
CqqqROT[ii_,jj_,kk_,\[Alpha]\[Alpha]_]:=Gqqq[ii,jj,kk,\[Alpha]\[Alpha]];
CduuROT[ii_,jj_,kk_,\[Alpha]\[Alpha]_]:=Gduu[ii,jj,kk,\[Alpha]\[Alpha]];


(* ::Section:: *)
(*Printout*)


Print["Done."];


==> anc/S1S3_1Loop_Match.m <==
(* ::Package:: *)

(* ::Title:: *)
(*One-loop matching for S1 and S3 to the SMEFT*)


(* ::Text:: *)
(*From:  Gherardi, Marzocca, Venturini [2003.12525]*)


(* ::Text:: *)
(*Green's basis coefficients are called  Gx, where  "x" stands for the operator-type and are functions of flavour indices.*)
(**)
(*The expressions for the matching are given by adding "Match1" to the Green's basis coefficients.*)
(**)
(**)


Print["Loading the complete one-loop matching of S1 S3 to the SMEFT in the Green's basis..."];


(* ::Section:: *)
(*Definitions*)


(* ::Text:: *)
(*Switch for each of the LQ. Put to zero the LQ not wanted.*)


(* ::Input::Initialization:: *)
SwitchLQ={\[Epsilon]1->1,\[Epsilon]3->1};


(* ::Input::Initialization:: *)
OnlyS1={\[Epsilon]1->1,\[Epsilon]3->0};


(* ::Input::Initialization:: *)
OnlyS3={\[Epsilon]1->0,\[Epsilon]3->1};


(* ::Input::Initialization:: *)
NoLQ={\[Epsilon]1->0,\[Epsilon]3->0};


(* ::Subsection::Closed:: *)
(*Functions*)


(* ::Input::Initialization:: *)
K\[Delta][a_,b_]:=KroneckerDelta[a,b]
kd[a_,b_]:=KroneckerDelta[a,b]


(* ::Input::Initialization:: *)
Conj[X_]:=Conjugate[X]
Trans[X_]:=Transpose[X]
Adjoint[X_]:=Transpose[Conjugate[X]]
Adj[X_]:=Transpose[Conjugate[X]]


(* ::Input::Initialization:: *)
hf[M1_,M3_]=(M1^4-M3^4-2 M1^2 M3^2 Log[M1^2/M3^2])/(M1^2-M3^2)^3;


(* ::Subsection::Closed:: *)
(*Substitutions for EFT Coefficients*)


(* ::Input::Initialization:: *)
LogDef={LM1->Log[\[Mu]Match^2/M1^2],LM3->Log[\[Mu]Match^2/M3^2]};


(* ::Input::Initialization:: *)
ZeroMatchOps={
G3GMatch1->0,
G3GtildeMatch1->0,
G3WMatch1->0,
G3WtildeMatch1->0,

G2GMatch1->0,
G2WMatch1->0,
G2BMatch1->0,

GHGMatch1->0,
GHGtildeMatch1->0,
GHWMatch1->0,
GHWtildeMatch1->0,
GHBMatch1->0,
GHBtildeMatch1->0,
GHWBMatch1->0,
GHWtildeBMatch1->0,

GWDHMatch1->0,
GBDHMatch1->0,

GDHMatch1->0,

GHBoxMatch1->0,
GHDMatch1->0,
GHDpMatch1->0,
GHDppMatch1->0,

GHMatch1->0,

GqDMatch1[i_,j_]->0,
GuDMatch1[i_,j_]->0,
GdDMatch1[a_,b_]->0,
GlDMatch1[a_,b_]->0,
GeDMatch1[a_,b_]->0,

GGqMatch1[i_,j_]->0,
GGqpMatch1[i_,j_]->0,
GGtildeqpMatch1[i_,j_]->0,
GWqMatch1[i_,j_]->0,
GWqpMatch1[i_,j_]->0,
GWtildeqpMatch1[i_,j_]->0,
GBqMatch1[i_,j_]->0,
GBqpMatch1[i_,j_]->0,
GBtildeqpMatch1[i_,j_]->0,
GGuMatch1[i_,j_]->0,
GGupMatch1[i_,j_]->0,
GGtildeupMatch1[i_,j_]->0,
GBuMatch1[i_,j_]->0,
GBupMatch1[i_,j_]->0,
GBtildeupMatch1[i_,j_]->0,
GGdMatch1[i_,j_]->0,
GGdpMatch1[i_,j_]->0,
GGtildedpMatch1[i_,j_]->0,
GBdMatch1[i_,j_]->0,
GBdpMatch1[i_,j_]->0,
GBtildedpMatch1[i_,j_]->0,
GWlMatch1[a_,b_]->0,
GWlpMatch1[a_,b_]->0,
GWtildelpMatch1[a_,b_]->0,
GBlMatch1[a_,b_]->0,
GBlpMatch1[a_,b_]->0,
GBtildelpMatch1[a_,b_]->0,
GBeMatch1[a_,b_]->0,
GBepMatch1[a_,b_]->0,
GBtildeepMatch1[a_,b_]->0,

GuHD1Match1[i_,j_]->0,
GuHD2Match1[i_,j_]->0,
GuHD3Match1[i_,j_]->0,
GuHD4Match1[i_,j_]->0,
GdHD1Match1[i_,j_]->0,
GdHD2Match1[i_,j_]->0,
GdHD3Match1[i_,j_]->0,
GdHD4Match1[i_,j_]->0,
GeHD1Match1[a_,b_]->0,
GeHD2Match1[a_,b_]->0,
GeHD3Match1[a_,b_]->0,
GeHD4Match1[a_,b_]->0,

GuGMatch1[i_,j_]->0,
GuWMatch1[i_,j_]->0,
GuBMatch1[i_,j_]->0,
GdGMatch1[i_,j_]->0,
GdWMatch1[i_,j_]->0,
GdBMatch1[i_,j_]->0,
GeWMatch1[a_,b_]->0,
GeBMatch1[a_,b_]->0,

GHq1Match1[i_,j_]->0,
GHq1pMatch1[i_,j_]->0,
GHq1ppMatch1[i_,j_]->0,
GHq3Match1[i_,j_]->0,
GHq3pMatch1[i_,j_]->0,
GHq3ppMatch1[i_,j_]->0,
GHuMatch1[i_,j_]->0,
GHupMatch1[i_,j_]->0,
GHuppMatch1[i_,j_]->0,
GHdMatch1[i_,j_]->0,
GHdpMatch1[i_,j_]->0,
GHdppMatch1[i_,j_]->0,
GHudMatch1[i_,j_]->0,
GHl1Match1[a_,b_]->0,
GHl1pMatch1[a_,b_]->0,
GHl1ppMatch1[a_,b_]->0,
GHl3Match1[a_,b_]->0,
GHl3pMatch1[a_,b_]->0,
GHl3ppMatch1[a_,b_]->0,
GHeMatch1[a_,b_]->0,
GHepMatch1[a_,b_]->0,
GHeppMatch1[a_,b_]->0,

GuHMatch1[i_,j_]->0,
GdHMatch1[i_,j_]->0,
GeHMatch1[a_,b_]->0,

Gqq1Match1[i_,j_,k_,l_]->0,
Gqq3Match1[i_,j_,k_,l_]->0,
Glq1Match1[a_,b_,i_,j_]->0,
Glq3Match1[a_,b_,i_,j_]->0,
GllMatch1[a_,b_,g_,d_]->0,

GuuMatch1[i_,j_,k_,l_]->0,
GddMatch1[i_,j_,k_,l_]->0,
Gud1Match1[i_,j_,k_,l_]->0,
Gud8Match1[i_,j_,k_,l_]->0,
GeuMatch1[a_,b_,i_,j_]->0,
GedMatch1[a_,b_,i_,j_]->0,
GeeMatch1[a_,b_,g_,d_]->0,

Gqu1Match1[i_,j_,k_,l_]->0,
Gqu8Match1[i_,j_,k_,l_]->0,
Gqd1Match1[i_,j_,k_,l_]->0,
Gqd8Match1[i_,j_,k_,l_]->0,
GqeMatch1[i_,j_,a_,b_]->0,
GluMatch1[a_,b_,i_,j_]->0,
GldMatch1[a_,b_,i_,j_]->0,
GleMatch1[a_,b_,g_,d_]->0,

GledqMatch1[a_,b_,i_,j_]->0,

Gquqd1Match1[i_,j_,k_,l_]->0,
Gquqd8Match1[i_,j_,k_,l_]->0,
Glequ1Match1[a_,b_,i_,j_]->0,
Glequ3Match1[a_,b_,i_,j_]->0,

GduqMatch1[ii_,jj_,kk_,\[Alpha]\[Alpha]_]->0,
GqquMatch1[ii_,jj_,kk_,\[Alpha]\[Alpha]_]->0,
GqqqMatch1[ii_,jj_,kk_,\[Alpha]\[Alpha]_]->0,
GduuMatch1[ii_,jj_,kk_,\[Alpha]\[Alpha]_]->0,


G\[Lambda]Match1-> 0,
Gm2Match1-> 0
};


(* ::Input::Initialization:: *)
ZeroRedOps={
G3G->0,
G3Gtilde->0,
G3W->0,
G3Wtilde->0,

G2G->0,
G2W->0,
G2B->0,

GHG->0,
GHGtilde->0,
GHW->0,
GHWtilde->0,
GHB->0,
GHBtilde->0,
GHWB->0,
GHWtildeB->0,

GWDH->0,
GBDH->0,

GDH->0,

GHBox->0,
GHD->0,
GHDp->0,
GHDpp->0,

GH->0,

GqD[i_,j_]->0,
GuD[i_,j_]->0,
GdD[a_,b_]->0,
GlD[a_,b_]->0,
GeD[a_,b_]->0,

GGq[i_,j_]->0,
GGqp[i_,j_]->0,
GGtildeqp[i_,j_]->0,
GWq[i_,j_]->0,
GWqp[i_,j_]->0,
GWtildeqp[i_,j_]->0,
GBq[i_,j_]->0,
GBqp[i_,j_]->0,
GBtildeqp[i_,j_]->0,
GGu[i_,j_]->0,
GGup[i_,j_]->0,
GGtildeup[i_,j_]->0,
GBu[i_,j_]->0,
GBup[i_,j_]->0,
GBtildeup[i_,j_]->0,
GGd[i_,j_]->0,
GGdp[i_,j_]->0,
GGtildedp[i_,j_]->0,
GBd[i_,j_]->0,
GBdp[i_,j_]->0,
GBtildedp[i_,j_]->0,
GWl[a_,b_]->0,
GWlp[a_,b_]->0,
GWtildelp[a_,b_]->0,
GBl[a_,b_]->0,
GBlp[a_,b_]->0,
GBtildelp[a_,b_]->0,
GBe[a_,b_]->0,
GBep[a_,b_]->0,
GBtildeep[a_,b_]->0,

GuHD1[i_,j_]->0,
GuHD2[i_,j_]->0,
GuHD3[i_,j_]->0,
GuHD4[i_,j_]->0,
GdHD1[i_,j_]->0,
GdHD2[i_,j_]->0,
GdHD3[i_,j_]->0,
GdHD4[i_,j_]->0,
GeHD1[a_,b_]->0,
GeHD2[a_,b_]->0,
GeHD3[a_,b_]->0,
GeHD4[a_,b_]->0,

GuG[i_,j_]->0,
GuW[i_,j_]->0,
GuB[i_,j_]->0,
GdG[i_,j_]->0,
GdW[i_,j_]->0,
GdB[i_,j_]->0,
GeW[a_,b_]->0,
GeB[a_,b_]->0,

GHq1[i_,j_]->0,
GHq1p[i_,j_]->0,
GHq1pp[i_,j_]->0,
GHq3[i_,j_]->0,
GHq3p[i_,j_]->0,
GHq3pp[i_,j_]->0,
GHu[i_,j_]->0,
GHup[i_,j_]->0,
GHupp[i_,j_]->0,
GHd[i_,j_]->0,
GHdp[i_,j_]->0,
GHdpp[i_,j_]->0,
GHud[i_,j_]->0,
GHl1[a_,b_]->0,
GHl1p[a_,b_]->0,
GHl1pp[a_,b_]->0,
GHl3[a_,b_]->0,
GHl3p[a_,b_]->0,
GHl3pp[a_,b_]->0,
GHe[a_,b_]->0,
GHep[a_,b_]->0,
GHepp[a_,b_]->0,

GuH[i_,j_]->0,
GdH[i_,j_]->0,
GeH[a_,b_]->0,

Gqq1[i_,j_,k_,l_]->0,
Gqq3[i_,j_,k_,l_]->0,
Glq1[a_,b_,i_,j_]->0,
Glq3[a_,b_,i_,j_]->0,
Gll[a_,b_,g_,d_]->0,

Guu[i_,j_,k_,l_]->0,
Gdd[i_,j_,k_,l_]->0,
Gud1[i_,j_,k_,l_]->0,
Gud8[i_,j_,k_,l_]->0,
Geu[a_,b_,i_,j_]->0,
Ged[a_,b_,i_,j_]->0,
Gee[a_,b_,g_,d_]->0,

Gqu1[i_,j_,k_,l_]->0,
Gqu8[i_,j_,k_,l_]->0,
Gqd1[i_,j_,k_,l_]->0,
Gqd8[i_,j_,k_,l_]->0,
Gqe[i_,j_,a_,b_]->0,
Glu[a_,b_,i_,j_]->0,
Gld[a_,b_,i_,j_]->0,
Gle[a_,b_,g_,d_]->0,

Gledq[a_,b_,i_,j_]->0,

Gquqd1[i_,j_,k_,l_]->0,
Gquqd8[i_,j_,k_,l_]->0,
Glequ1[a_,b_,i_,j_]->0,
Glequ3[a_,b_,i_,j_]->0,

Gduq[ii_,jj_,kk_,\[Alpha]\[Alpha]_]->0,
Gqqu[ii_,jj_,kk_,\[Alpha]\[Alpha]_]->0,
Gqqq[ii_,jj_,kk_,\[Alpha]\[Alpha]_]->0,
Gduu[ii_,jj_,kk_,\[Alpha]\[Alpha]_]->0,

G\[Lambda]-> 0,
Gm2-> 0
};


(* ::Input::Initialization:: *)
MatchtoUV=Table[ToExpression[StringDrop[ToString[ZeroRedOps[[ii]]],-2]<>StringReplace[StringDrop[ToString[ZeroMatchOps[[ii]]],-5],"_"->""]<>"/(16 \[Pi]^2)" ],{ii,1,Length[ZeroRedOps]}];
MatchtoUV//MatrixForm


(* ::Subsection::Closed:: *)
(*Yukawa matrices*)


(* ::Input::Initialization:: *)
yuM=Table[yu[i,j],{i,1,3},{j,1,3}];


(* ::Input::Initialization:: *)
ydM=Table[yd[i,j],{i,1,3},{j,1,3}];


(* ::Input::Initialization:: *)
yeM=Table[ye[i,j],{i,1,3},{j,1,3}];


(* ::Input::Initialization:: *)
yE=yeM;
yU=yuM;
yD=ydM;


(* ::Subsection::Closed:: *)
(*LQ couplings*)


(* ::Input::Initialization:: *)
\[CapitalLambda]1L=Table[\[Lambda]1L[i,a],{i,1,3},{a,1,3}];


(* ::Input::Initialization:: *)
\[CapitalLambda]1R=Table[\[Lambda]1R[i,a],{i,1,3},{a,1,3}];


(* ::Input::Initialization:: *)
\[CapitalLambda]3L=Table[\[Lambda]3L[i,a],{i,1,3},{a,1,3}];


(* ::Input::Initialization:: *)
ZeroLQCoupl={\[Lambda]3L[a_,b_]->0,\[Lambda]1L[a_,b_]->0,\[Lambda]1R[a_,b_]->0,\[Lambda]H1->0,\[Lambda]H3->0,\[Lambda]H13->0};


(* ::Subsection::Closed:: *)
(*Combinations of LQ and Yukawas*)


(* ::Input::Initialization:: *)
X1L2U=Adj[\[CapitalLambda]1L] . Conj[yuM] . Trans[yuM] . \[CapitalLambda]1L;
X1L2D=Adj[\[CapitalLambda]1L] . Conj[ydM] . Trans[ydM] . \[CapitalLambda]1L;

X3L2U=Adj[\[CapitalLambda]3L] . Conj[yuM] . Trans[yuM] . \[CapitalLambda]3L;
X3L2D=Adj[\[CapitalLambda]3L] . Conj[ydM] . Trans[ydM] . \[CapitalLambda]3L;

X1R2U=Adj[\[CapitalLambda]1R] . Trans[yuM] . Conj[yuM] . \[CapitalLambda]1R;

X1L2E=Conj[\[CapitalLambda]1L] . Conj[yeM] . Trans[yeM] . Trans[\[CapitalLambda]1L];
X3L2E=Conj[\[CapitalLambda]3L] . Conj[yeM] . Trans[yeM] . Trans[\[CapitalLambda]3L];

X1R2E=Conj[\[CapitalLambda]1R] . Trans[yeM] . Conj[yeM] . Trans[\[CapitalLambda]1R];


(* ::Input::Initialization:: *)
X1L1U=Adj[\[CapitalLambda]1L] . Conj[yuM] . \[CapitalLambda]1R;
X3L1U=Adj[\[CapitalLambda]3L] . Conj[yuM] . \[CapitalLambda]1R;
X1L3U=Adj[\[CapitalLambda]1L] . Conj[yuM] . Trans[yuM] . Conj[yuM] . \[CapitalLambda]1R;

X1L1E=Conj[\[CapitalLambda]1L] . Conj[yeM] . Trans[\[CapitalLambda]1R];
X3L1E=Conj[\[CapitalLambda]3L] . Conj[yeM] . Trans[\[CapitalLambda]1R];
X1L3E=Conj[\[CapitalLambda]1L] . Conj[yeM] . Trans[yeM] . Conj[yeM] . Trans[\[CapitalLambda]1R];


(* ::Chapter:: *)
(*Tree-level Matching*)


(* ::Section::Closed:: *)
(*Semileptonic Operators*)


(* ::Input::Initialization:: *)
Clq1Match0[a_,b_,i_,j_]:=(Conj[\[CapitalLambda]1L[[i,a]]]\[CapitalLambda]1L[[j,b]])/(4M1^2) \[Epsilon]1+3/4 (Conj[\[CapitalLambda]3L[[i,a]]]\[CapitalLambda]3L[[j,b]])/M3^2 \[Epsilon]3

Clq3Match0[a_,b_,i_,j_]:=-((Conj[\[CapitalLambda]1L[[i,a]]]\[CapitalLambda]1L[[j,b]])/(4M1^2))\[Epsilon]1+1/4 (Conj[\[CapitalLambda]3L[[i,a]]]\[CapitalLambda]3L[[j,b]])/M3^2 \[Epsilon]3

Clequ1Match0[a_,b_,i_,j_]:=(Conj[\[CapitalLambda]1L[[i,a]]]\[CapitalLambda]1R[[j,b]])/(2M1^2) \[Epsilon]1

Clequ3Match0[a_,b_,i_,j_]:=-((Conj[\[CapitalLambda]1L[[i,a]]]\[CapitalLambda]1R[[j,b]])/(8M1^2))\[Epsilon]1

CeuMatch0[a_,b_,i_,j_]:=(Conj[\[CapitalLambda]1R[[i,a]]]\[CapitalLambda]1R[[j,b]])/(2M1^2) \[Epsilon]1


(* ::Input::Initialization:: *)
MatchtoUVTree=Join[{Clq1[a_,b_,i_,j_]->Clq1Match0[a,b,i,j],
Clq3[a_,b_,i_,j_]->Clq3Match0[a,b,i,j],
Clequ1[a_,b_,i_,j_]->Clequ1Match0[a,b,i,j],
Clequ3[a_,b_,i_,j_]->Clequ3Match0[a,b,i,j],
Ceu[a_,b_,i_,j_]->CeuMatch0[a,b,i,j]}]//Quiet;


(* ::Chapter:: *)
(*One-Loop matching to the "Green Basis"*)


(* ::Section::Closed:: *)
(*Renormalizable couplings*)


(* ::Subsection::Closed:: *)
(*Higgs potential*)


(* ::Input::Initialization:: *)
G\[Lambda]Match1:=-Nc(\[Epsilon]1 \[Lambda]H1^2 LM1+\[Epsilon]3(3\[Lambda]H3^2+2\[Lambda]\[Epsilon]H3^2)LM3+2 \[Epsilon]1 \[Epsilon]3 Abs[\[Lambda]H13]^2 (1+(M3^2 L3-M1^2 L1)/(M3^2-M1^2)));

Gm2Match1:=Nc(\[Epsilon]1 \[Lambda]H1(1+LM1)M1^2+\[Epsilon]3 3 \[Lambda]H3(1+LM3)M3^2 );


(* ::Subsection::Closed:: *)
(*Wave Function Renormalization*)


(* ::Input::Initialization:: *)
\[Delta]ZlMatch1[a_,b_]:=Nc/2 (\[Epsilon]1 (Adj[\[CapitalLambda]1L] . \[CapitalLambda]1L)[[a,b]](LM1+1/2)+\[Epsilon]3 3(Adj[\[CapitalLambda]3L] . \[CapitalLambda]3L)[[a,b]](LM3+1/2));

\[Delta]ZeMatch1[a_,b_]:=Nc/2 \[Epsilon]1 (Adj[\[CapitalLambda]1R] . \[CapitalLambda]1R)[[a,b]](LM1+1/2);

\[Delta]ZqMatch1[i_,j_]:=1/2 (\[Epsilon]1 (Conj[\[CapitalLambda]1L] . Trans[\[CapitalLambda]1L])[[i,j]](LM1+1/2)+3\[Epsilon]3 (Conj[\[CapitalLambda]3L] . Trans[\[CapitalLambda]3L])[[i,j]](LM3+1/2));

\[Delta]ZuMatch1[i_,j_]:=1/2 \[Epsilon]1 (Conj[\[CapitalLambda]1R] . Trans[\[CapitalLambda]1R])[[i,j]](LM1+1/2);

\[Delta]ZdMatch1[i_,j_]:=0;


(* ::Subsubsection::Initialization::Closed:: *)
(*(*(*(*(*(*(*(*(*(*(*(*(*(*(*(*(*(*Wave Function Renormalization effect for Semileptonic Operators*)*)*)*)*)*)*)*)*)*)*)*)*)*)*)*)*)*)


(* ::Input::Initialization:: *)
Clq1Ren[a_,b_,i_,j_]:=Sum[-(\[Delta]ZlMatch1[a,c]K\[Delta][b,d]K\[Delta][i,k]K\[Delta][j,l]+K\[Delta][a,c]\[Delta]ZlMatch1[d,b]K\[Delta][i,k]K\[Delta][j,l]+K\[Delta][a,c]K\[Delta][b,d]\[Delta]ZqMatch1[i,k]K\[Delta][j,l]+K\[Delta][a,c]K\[Delta][b,d]K\[Delta][i,k]\[Delta]ZqMatch1[l,j])/(32\[Pi]^2)Clq1Match0[c,d,k,l],{c,1,3},{d,1,3},{k,1,3},{l,1,3}]
Clq3Ren[a_,b_,i_,j_]:=Sum[-(\[Delta]ZlMatch1[a,c]K\[Delta][b,d]K\[Delta][i,k]K\[Delta][j,l]+K\[Delta][a,c]\[Delta]ZlMatch1[d,b]K\[Delta][i,k]K\[Delta][j,l]+K\[Delta][a,c]K\[Delta][b,d]\[Delta]ZqMatch1[i,k]K\[Delta][j,l]+K\[Delta][a,c]K\[Delta][b,d]K\[Delta][i,k]\[Delta]ZqMatch1[l,j])/(32\[Pi]^2)Clq3Match0[c,d,k,l],{c,1,3},{d,1,3},{k,1,3},{l,1,3}]
Clequ1Ren[a_,b_,i_,j_]:=Sum[-(\[Delta]ZlMatch1[a,c]K\[Delta][b,d]K\[Delta][i,k]K\[Delta][j,l]+K\[Delta][a,c]\[Delta]ZeMatch1[d,b]K\[Delta][i,k]K\[Delta][j,l]+K\[Delta][a,c]K\[Delta][b,d]\[Delta]ZqMatch1[i,k]K\[Delta][j,l]+K\[Delta][a,c]K\[Delta][b,d]K\[Delta][i,k]\[Delta]ZuMatch1[l,j])/(32\[Pi]^2)Clequ1Match0[c,d,k,l],{c,1,3},{d,1,3},{k,1,3},{l,1,3}]
Clequ3Ren[a_,b_,i_,j_]:=Sum[-(\[Delta]ZlMatch1[a,c]K\[Delta][b,d]K\[Delta][i,k]K\[Delta][j,l]+K\[Delta][a,c]\[Delta]ZeMatch1[d,b]K\[Delta][i,k]K\[Delta][j,l]+K\[Delta][a,c]K\[Delta][b,d]\[Delta]ZqMatch1[i,k]K\[Delta][j,l]+K\[Delta][a,c]K\[Delta][b,d]K\[Delta][i,k]\[Delta]ZuMatch1[l,j])/(32\[Pi]^2)Clequ3Match0[c,d,k,l],{c,1,3},{d,1,3},{k,1,3},{l,1,3}]

CeuRen[a_,b_,i_,j_]:=Sum[-(\[Delta]ZeMatch1[a,c]K\[Delta][b,d]K\[Delta][i,k]K\[Delta][j,l]+K\[Delta][a,c]\[Delta]ZeMatch1[d,b]K\[Delta][i,k]K\[Delta][j,l]+K\[Delta][a,c]K\[Delta][b,d]\[Delta]ZuMatch1[i,k]K\[Delta][j,l]+K\[Delta][a,c]K\[Delta][b,d]K\[Delta][i,k]\[Delta]ZuMatch1[l,j])/(32\[Pi]^2)CeuMatch0[c,d,k,l],{c,1,3},{d,1,3},{k,1,3},{l,1,3}]



(* ::Subsection::Closed:: *)
(*Yukawa Redefinition*)


(* ::Input::Initialization:: *)
\[Delta]YeMatch1[a_,b_]:=- \[Epsilon]1 Nc (Adj[\[CapitalLambda]1L] . Conj[yuM] . \[CapitalLambda]1R)[[a,b]](1+LM1);

\[Delta]YuMatch1[i_,j_]:=- \[Epsilon]1(Conj[\[CapitalLambda]1L] . Conj[yeM] . Transpose[\[CapitalLambda]1R])[[i,j]](1+LM1);

\[Delta]YdMatch1[i_,j_]:=0;


(* ::Section:: *)
(*Bosonic operators*)


(* ::Subsection::Closed:: *)
(*X^3*)


(* ::Input::Initialization:: *)
G3GMatch1:=gs/3! (gs^2) /60 (1/M1^2 \[Epsilon]1+3/M3^2 \[Epsilon]3);

G3WMatch1:=g/3! (g^2 Nc)/15 1/M3^2 \[Epsilon]3;


(* ::Input::Initialization:: *)
G3GtildeMatch1:=0;

G3WtildeMatch1:=0;


(* ::Subsection::Closed:: *)
(*X^2 D^2*)


(* ::Input::Initialization:: *)
G2GMatch1:=(gs^2) /60 (1/M1^2 \[Epsilon]1+3/M3^2 \[Epsilon]3);

G2WMatch1:=(g^2 Nc)/15 1/M3^2 \[Epsilon]3;

G2BMatch1:=(gp^2 Nc)/30 (YS1^2/M1^2 \[Epsilon]1+3 YS3^2/M3^2 \[Epsilon]3);


(* ::Subsection::Closed:: *)
(*X^2 H^2*)


(* ::Input::Initialization:: *)
GHBMatch1:=(gp^2 Nc)/12 ((\[Lambda]H1 YS1^2)/M1^2 \[Epsilon]1+3 (\[Lambda]H3 YS3^2)/M3^2 \[Epsilon]3);
GHBtildeMatch1:=0;

GHWMatch1:=(g^2 Nc)/6 \[Lambda]H3/M3^2 \[Epsilon]3;
GHWtildeMatch1:=0;

GHWBMatch1:=-((g gp YS3 Nc)/3) \[Lambda]\[Epsilon]H3/M3^2 \[Epsilon]3;
GHWtildeBMatch1:=0;


(* ::Input::Initialization:: *)
GHGMatch1:=gs^2/24 (\[Lambda]H1 /M1^2 \[Epsilon]1+3 \[Lambda]H3 /M3^2 \[Epsilon]3);
GHGtildeMatch1:=0;


(* ::Subsection::Closed:: *)
(*H^2 X D^2*)


(* ::Input::Initialization:: *)
GWDHMatch1:=0;
GBDHMatch1:=0;


(* ::Subsection::Closed:: *)
(*H^2 D^4*)


(* ::Input::Initialization:: *)
GDHMatch1:=0;


(* ::Subsection::Closed:: *)
(*H^4 D^2 *)


(* ::Input::Initialization:: *)
GHBoxMatch1:=-Nc/12 (\[Lambda]H1^2/M1^2 \[Epsilon]1+(3\[Lambda]H3^2 +2 \[Lambda]\[Epsilon]H3^2)/M3^2 \[Epsilon]3)-Nc/2  Abs[\[Lambda]H13]^2 hf[M1,M3]\[Epsilon]1 \[Epsilon]3;


(* ::Input::Initialization:: *)
GHDMatch1:=-2Nc Abs[\[Lambda]H13]^2 hf[M1,M3]\[Epsilon]1 \[Epsilon]3 -Nc (2 \[Lambda]\[Epsilon]H3^2)/(3M3^2) \[Epsilon]3;
GHDpMatch1:=2Nc Abs[\[Lambda]H13]^2 hf[M1,M3]\[Epsilon]1 \[Epsilon]3+Nc (2 \[Lambda]\[Epsilon]H3^2)/(3M3^2) \[Epsilon]3;
GHDppMatch1:=0;


(* ::Subsection::Closed:: *)
(*H^6*)


(* ::Input::Initialization:: *)
GHMatch1:=Nc(-(\[Lambda]H1^3/(6M1^2))\[Epsilon]1-3 \[Lambda]H3^3/(6M3^2) \[Epsilon]3-6 (\[Lambda]\[Epsilon]H3^2 \[Lambda]H3)/(6M3^2) \[Epsilon]3+Abs[\[Lambda]H13]^2 ((M1^2-M3^2)(\[Lambda]H3-\[Lambda]H1)+(\[Lambda]H1 M3^2-\[Lambda]H3 M1^2)   Log[M1^2/M3^2])/(M1^2-M3^2)^2);


(* ::Section:: *)
(*Single fermionic current operators*)


(* ::Subsection::Closed:: *)
(*\[Psi]^2 D^3*)


(* ::Input::Initialization:: *)
GqDMatch1[i_,j_]:=-(1/6)((Conj[\[CapitalLambda]1L] . Trans[\[CapitalLambda]1L])[[i,j]]/M1^2 \[Epsilon]1+3 (Conj[\[CapitalLambda]3L] . Trans[\[CapitalLambda]3L])[[i,j]]/M3^2 \[Epsilon]3);

GuDMatch1[i_,j_]:=-(1/6) (Conj[\[CapitalLambda]1R] . Trans[\[CapitalLambda]1R])[[i,j]]/M1^2 \[Epsilon]1;

GlDMatch1[a_,b_]:=-(Nc/6)((Adj[\[CapitalLambda]1L] . \[CapitalLambda]1L)[[a,b]]/M1^2 \[Epsilon]1+3 (Adj[\[CapitalLambda]3L] . \[CapitalLambda]3L)[[a,b]]/M3^2 \[Epsilon]3);

GeDMatch1[a_,b_]:=-(Nc/6) (Adj[\[CapitalLambda]1R] . \[CapitalLambda]1R)[[a,b]]/M1^2 \[Epsilon]1;


(* ::Input::Initialization:: *)
GdDMatch1[a_,b_]:=0;


(* ::Subsection::Closed:: *)
(*\[Psi]^2 X D*)


(* ::Input::Initialization:: *)
GGqpMatch1[i_,j_]=0;
GWqpMatch1[i_,j_]=0;
GBqpMatch1[i_,j_]=0;
GGupMatch1[i_,j_]=0;
GBupMatch1[i_,j_]=0;
GGdpMatch1[i_,j_]=0;
GBdpMatch1[i_,j_]=0;
GWlpMatch1[i_,j_]=0;
GBlpMatch1[i_,j_]=0;
GBepMatch1[i_,j_]=0;


(* ::Subsubsection::Closed:: *)
(*Subscript[U(1), Y]*)


(* ::Input::Initialization:: *)
GBqMatch1[i_,j_]:=gp/(3M1^2) (Conj[\[CapitalLambda]1L] . Trans[\[CapitalLambda]1L])[[i,j]]((7Yl-2YS1)/12+Yl LM1)\[Epsilon]1+gp/M3^2 (Conj[\[CapitalLambda]3L] . Trans[\[CapitalLambda]3L])[[i,j]]((7Yl-2YS3)/12+Yl LM3)\[Epsilon]3
GBtildeqpMatch1[i_,j_]:=-(gp Yl)/2 ((Conj[\[CapitalLambda]1L] . Trans[\[CapitalLambda]1L])[[i,j]]/M1^2 \[Epsilon]1+3 (Conj[\[CapitalLambda]3L] . Trans[\[CapitalLambda]3L])[[i,j]]/M3^2 \[Epsilon]3)

GBuMatch1[i_,j_]:=gp/(3M1^2) (Conj[\[CapitalLambda]1R] . Trans[\[CapitalLambda]1R])[[i,j]]((7Ye-2YS1)/12+Ye LM1)\[Epsilon]1
GBtildeupMatch1[i_,j_]:=+((gp Ye)/(2M1^2))(Conj[\[CapitalLambda]1R] . Trans[\[CapitalLambda]1R])[[i,j]]\[Epsilon]1

GBdMatch1[i_,j_]:=0
GBtildedpMatch1[i_,j_]:=0

GBlMatch1[a_,b_]:=(gp Nc)/(3M1^2) (Adj[\[CapitalLambda]1L] . \[CapitalLambda]1L)[[a,b]]((7Yq-2YS1)/12+Yq LM1)\[Epsilon]1+(gp Nc)/M3^2 (Adj[\[CapitalLambda]3L] . \[CapitalLambda]3L)[[a,b]]((7Yq-2YS3)/12+Yq LM3)\[Epsilon]3
GBtildelpMatch1[a_,b_]:=-(gp Nc Yq)/2 ((Adj[\[CapitalLambda]1L] . \[CapitalLambda]1L)[[a,b]]/M1^2 \[Epsilon]1+3 (Adj[\[CapitalLambda]3L] . \[CapitalLambda]3L)[[a,b]]/M3^2 \[Epsilon]3)

GBeMatch1[a_,b_]:=(gp Nc)/(3M1^2) (Adj[\[CapitalLambda]1R] . \[CapitalLambda]1R)[[a,b]]((7Yu-2YS1)/12+Yu LM1)\[Epsilon]1
GBtildeepMatch1[a_,b_]:=+((gp Nc Yu)/2) (Adj[\[CapitalLambda]1R] . \[CapitalLambda]1R)[[a,b]]/M1^2 \[Epsilon]1


(* ::Subsubsection:: *)
(*Subscript[SU(2), L]*)


(* ::Input::Initialization:: *)
GWqMatch1[i_,j_]:=-(g/(6M1^2))(Conj[\[CapitalLambda]1L] . Trans[\[CapitalLambda]1L])[[i,j]](7/12+LM1)\[Epsilon]1+g/(6M3^2) (Conj[\[CapitalLambda]3L] . Trans[\[CapitalLambda]3L])[[i,j]](5/4+LM3)\[Epsilon]3
GWtildeqpMatch1[i_,j_]:=g/4 (((Conj[\[CapitalLambda]1L] . Trans[\[CapitalLambda]1L])[[i,j]]/M1^2)\[Epsilon]1-(Conj[\[CapitalLambda]3L] . Trans[\[CapitalLambda]3L])[[i,j]]/M3^2 \[Epsilon]3)


GWlMatch1[a_,b_]:=-((g Nc)/(6M1^2))(Adj[\[CapitalLambda]1L] . \[CapitalLambda]1L)[[a,b]](7/12+LM1)\[Epsilon]1+(g Nc)/(6M3^2) (Adj[\[CapitalLambda]3L] . \[CapitalLambda]3L)[[a,b]](5/4+LM3)\[Epsilon]3
GWtildelpMatch1[a_,b_]:=(g Nc)/4 (((Adj[\[CapitalLambda]1L] . \[CapitalLambda]1L)[[a,b]]/M1^2)\[Epsilon]1-(Adj[\[CapitalLambda]3L] . \[CapitalLambda]3L)[[a,b]]/M3^2 \[Epsilon]3)


(* ::Subsubsection::Closed:: *)
(*Subscript[SU(3), c]*)


(* ::Input::Initialization:: *)
GGqMatch1[i_,j_]:=gs/(18M1^2) (Conj[\[CapitalLambda]1L] . Trans[\[CapitalLambda]1L])[[i,j]]\[Epsilon]1+gs/(6M3^2) (Conj[\[CapitalLambda]3L] . Trans[\[CapitalLambda]3L])[[i,j]]\[Epsilon]3
GGtildeqpMatch1[i_,j_]:=0
GGuMatch1[i_,j_]:=gs/(18M1^2) (Conj[\[CapitalLambda]1R] . Trans[\[CapitalLambda]1R])[[i,j]]\[Epsilon]1
GGtildeupMatch1[i_,j_]:=0
GGdMatch1[i_,j_]:=0
GGtildedpMatch1[i_,j_]:=0


(* ::Subsection::Closed:: *)
(*\[Psi]^2 D^2 H*)


(* ::Input::Initialization:: *)
GeHD1Match1[a_,b_]:=+(Nc/(2M1^2))(X1L1U[[a,b]])(LM1+1/2)\[Epsilon]1;
GeHD2Match1[a_,b_]:=+(Nc/(2M1^2))X1L1U[[a,b]]\[Epsilon]1;
GeHD3Match1[a_,b_]:=-(Nc/(2M1^2))X1L1U[[a,b]]\[Epsilon]1;
GeHD4Match1[a_,b_]:=-(Nc/(2M1^2))X1L1U[[a,b]]\[Epsilon]1;


(* ::Input::Initialization:: *)
GuHD1Match1[i_,j_]:=+(1/(2M1^2))(X1L1E[[i,j]])(LM1+1/2)\[Epsilon]1;
GuHD2Match1[i_,j_]:=+(1/(2M1^2))X1L1E[[i,j]]\[Epsilon]1;
GuHD3Match1[i_,j_]:=-(1/(2M1^2))X1L1E[[i,j]]\[Epsilon]1;
GuHD4Match1[i_,j_]:=-(1/(2M1^2))X1L1E[[i,j]]\[Epsilon]1;


(* ::Input::Initialization:: *)
GdHD1Match1[i_,j_]:=0;
GdHD2Match1[i_,j_]:=0;
GdHD3Match1[i_,j_]:=0;
GdHD4Match1[i_,j_]:=0;


(* ::Subsection::Closed:: *)
(*\[Psi]^2 X H*)


(* ::Input::Initialization:: *)
GeBMatch1[a_,b_]:=(Nc gp)/(4M1^2) X1L1U[[a,b]] ((Yq+Yu)LM1+1/2 Yq+3/2 Yu)\[Epsilon]1;

GeWMatch1[a_,b_]:=-((Nc g)/(8M1^2))X1L1U[[a,b]] (LM1+1/2)\[Epsilon]1;


(* ::Input::Initialization:: *)
GuBMatch1[i_,j_]:= gp/(4M1^2) X1L1E[[i,j]]((Yl+Ye)LM1+1/2 Yl+3/2 Ye)\[Epsilon]1;

GuWMatch1[i_,j_]:=-( g/(8M1^2))X1L1E[[i,j]](LM1+1/2)\[Epsilon]1;


(* ::Input::Initialization:: *)
GuGMatch1[i_,j_]:=0;
GdGMatch1[i_,j_]:=0;
GdWMatch1[i_,j_]:=0;
GdBMatch1[i_,j_]:=0;


(* ::Subsection::Closed:: *)
(*\[Psi]^2 D H^2*)


(* ::Input::Initialization:: *)
GHl1Match1[a_,b_]:=Nc((X1L2U[[a,b]]-X1L2D[[a,b]])/(4M1^2) \[Epsilon]1(1+LM1)+3 (X3L2U[[a,b]]-X3L2D[[a,b]])/(4M3^2) \[Epsilon]3(1+LM3));

GHl3Match1[a_,b_]:=Nc((X1L2U[[a,b]]+X1L2D[[a,b]])/(4M1^2) \[Epsilon]1(1+LM1)-(X3L2U[[a,b]]+X3L2D[[a,b]])/(4M3^2) \[Epsilon]3(1+LM3));

GHeMatch1[a_,b_]:=-Nc X1R2U[[a,b]]/(2M1^2) \[Epsilon]1(1+LM1);

GHq1Match1[i_,j_]:=-(X1L2E[[i,j]]/(4M1^2))\[Epsilon]1(1+LM1)-3 X3L2E[[i,j]]/(4M3^2) \[Epsilon]3(1+LM3);

GHq3Match1[i_,j_]:=+(X1L2E[[i,j]]/(4M1^2))\[Epsilon]1(1+LM1)-X3L2E[[i,j]]/(4M3^2) \[Epsilon]3(1+LM3);

GHuMatch1[i_,j_]:=X1R2E[[i,j]]/(2M1^2) \[Epsilon]1(1+LM1);

GHdMatch1[i_,j_]:=0;

GHudMatch1[i_,j_]:=0;


(* ::Input::Initialization:: *)
GHl1pMatch1[a_,b_]:=Nc((-\[Lambda]H1 (Adj[\[CapitalLambda]1L] . \[CapitalLambda]1L)[[a,b]]-X1L2U[[a,b]]/2-X1L2D[[a,b]]/2)/(4M1^2) \[Epsilon]1+3 (-\[Lambda]H3(Adj[\[CapitalLambda]3L] . \[CapitalLambda]3L)[[a,b]]- X3L2U[[a,b]]/2- X3L2D[[a,b]]/2)/(4M3^2) \[Epsilon]3);

GHl3pMatch1[a_,b_]:=-(Nc/4)(Conj[\[Lambda]H13] (Adj[\[CapitalLambda]3L] . \[CapitalLambda]1L)[[a,b]]+\[Lambda]H13 (Adj[\[CapitalLambda]1L] . \[CapitalLambda]3L)[[a,b]]) Log[M3^2/M1^2]/(M3^2-M1^2) \[Epsilon]1 \[Epsilon]3+Nc/8 ((-X1L2U[[a,b]]+X1L2D[[a,b]])/M1^2 \[Epsilon]1+(X3L2U[[a,b]]-X3L2D[[a,b]]-4\[Lambda]\[Epsilon]H3 (Adj[\[CapitalLambda]3L] . \[CapitalLambda]3L)[[a,b]])/M3^2 \[Epsilon]3);

GHepMatch1[a_,b_]:=Nc (-\[Lambda]H1 (Adj[\[CapitalLambda]1R] . \[CapitalLambda]1R)[[a,b]]-X1R2U[[a,b]])/(4M1^2) \[Epsilon]1;


(* ::Input::Initialization:: *)
GHq1pMatch1[i_,j_]:=(-\[Lambda]H1 (Conj[\[CapitalLambda]1L] . Trans[\[CapitalLambda]1L])[[i,j]]-X1L2E[[i,j]]/2)/(4M1^2) \[Epsilon]1+3 (-\[Lambda]H3(Conj[\[CapitalLambda]3L] . Trans[\[CapitalLambda]3L])[[i,j]]- X3L2E[[i,j]]/2)/(4M3^2) \[Epsilon]3;

GHq3pMatch1[i_,j_]:=1/4 (Conj[\[Lambda]H13] (Conj[\[CapitalLambda]3L] . Trans[\[CapitalLambda]1L])[[i,j]]+\[Lambda]H13 (Conj[\[CapitalLambda]1L] . Trans[\[CapitalLambda]3L])[[i,j]]) Log[M3^2/M1^2]/(M3^2-M1^2) \[Epsilon]1 \[Epsilon]3+1/8 (X1L2E[[i,j]]/M1^2 \[Epsilon]1+(-X3L2E[[i,j]]-4\[Lambda]\[Epsilon]H3 (Conj[\[CapitalLambda]3L] . Trans[\[CapitalLambda]3L])[[i,j]] )/M3^2 \[Epsilon]3);

GHupMatch1[i_,j_]:=(-\[Lambda]H1 (Conj[\[CapitalLambda]1R] . Trans[\[CapitalLambda]1R])[[i,j]]-X1R2E[[i,j]])/(4M1^2) \[Epsilon]1;


(* ::Input::Initialization:: *)
GHq1ppMatch1[i_,j_]:=0;

GHq3ppMatch1[i_,j_]:=-(1/2)(I Conj[\[Lambda]H13] (Conj[\[CapitalLambda]3L] . Trans[\[CapitalLambda]1L])[[i,j]]-I \[Lambda]H13 (Conj[\[CapitalLambda]1L] . Trans[\[CapitalLambda]3L])[[i,j]]) (M1^2-M3^2+1/2 (M1^2+M3^2)Log[M3^2/M1^2])/(M3^2-M1^2)^2;

GHuppMatch1[i_,j_]:=0;

GHdpMatch1[i_,j_]:=0;

GHdppMatch1[i_,j_]:=0;

GHl1ppMatch1[a_,b_]:=0;

GHl3ppMatch1[a_,b_]:=Nc/2 (I Conj[\[Lambda]H13] (Adj[\[CapitalLambda]3L] . \[CapitalLambda]1L)[[a,b]]-I \[Lambda]H13 (Adj[\[CapitalLambda]1L] . \[CapitalLambda]3L)[[a,b]]) (M1^2-M3^2+1/2 (M1^2+M3^2)Log[M3^2/M1^2])/(M3^2-M1^2)^2;

GHeppMatch1[a_,b_]:=0;


(* ::Subsection::Closed:: *)
(*\[Psi]^2 H^3*)


(* ::Input::Initialization:: *)
GeHMatch1[a_,b_]:=Nc/M1^2 (-\[Lambda]H1 X1L1U[[a,b]] + (1+LM1)X1L3U[[a,b]])\[Epsilon]1-(Nc Log[M1^2/M3^2])/(M1^2-M3^2) Conj[\[Lambda]H13] X3L1U[[a,b]]\[Epsilon]1 \[Epsilon]3;

GuHMatch1[i_,j_]:=1/M1^2 (-\[Lambda]H1 X1L1E[[i,j]] + (1+LM1)X1L3E[[i,j]])\[Epsilon]1- Log[M1^2/M3^2]/(M1^2-M3^2) Conj[\[Lambda]H13] X3L1E[[i,j]]\[Epsilon]1 \[Epsilon]3;

GdHMatch1[i_,j_]:=0;


(* ::Section:: *)
(*Four-fermion*)


(* ::Subsection::Closed:: *)
(*Four-Quark Operators*)


(* ::Input::Initialization:: *)
Gqq1Match1[i_,j_,k_,l_]:=-(9/(16M3^2))\[Epsilon]3 (Conj[\[CapitalLambda]3L] . Trans[\[CapitalLambda]3L])[[i,l]] (Conj[\[CapitalLambda]3L] . Trans[\[CapitalLambda]3L])[[k,j]]-1/(16M1^2) \[Epsilon]1 (Conj[\[CapitalLambda]1L] . Trans[\[CapitalLambda]1L])[[i,l]] (Conj[\[CapitalLambda]1L] . Trans[\[CapitalLambda]1L])[[k,j]]-3/16 Log[M3^2/M1^2]/(M3^2-M1^2) \[Epsilon]1 \[Epsilon]3((Conj[\[CapitalLambda]1L] . Trans[\[CapitalLambda]3L])[[i,l]] (Conj[\[CapitalLambda]3L] . Trans[\[CapitalLambda]1L])[[k,j]]+(Conj[\[CapitalLambda]3L] . Trans[\[CapitalLambda]1L])[[i,l]] (Conj[\[CapitalLambda]1L] . Trans[\[CapitalLambda]3L])[[k,j]]);

Gqq3Match1[i_,j_,k_,l_]:=-(1/(16M3^2))\[Epsilon]3 (Conj[\[CapitalLambda]3L] . Trans[\[CapitalLambda]3L])[[i,l]] (Conj[\[CapitalLambda]3L] . Trans[\[CapitalLambda]3L])[[k,j]]-1/(16M1^2) \[Epsilon]1 (Conj[\[CapitalLambda]1L] . Trans[\[CapitalLambda]1L])[[i,l]] (Conj[\[CapitalLambda]1L] . Trans[\[CapitalLambda]1L])[[k,j]]+1/16 Log[M3^2/M1^2]/(M3^2-M1^2) \[Epsilon]1 \[Epsilon]3((Conj[\[CapitalLambda]1L] . Trans[\[CapitalLambda]3L])[[i,l]] (Conj[\[CapitalLambda]3L] . Trans[\[CapitalLambda]1L])[[k,j]]+(Conj[\[CapitalLambda]3L] . Trans[\[CapitalLambda]1L])[[i,l]] (Conj[\[CapitalLambda]1L] . Trans[\[CapitalLambda]3L])[[k,j]]);

GuuMatch1[i_,j_,k_,l_]:=-(1/(8M1^2))\[Epsilon]1 (Conj[\[CapitalLambda]1R] . Trans[\[CapitalLambda]1R])[[i,l]] (Conj[\[CapitalLambda]1R] . Trans[\[CapitalLambda]1R])[[k,j]];

Gqu1Match1[i_,j_,k_,l_]:=-(1/(12M1^2))\[Epsilon]1 (Conj[\[CapitalLambda]1L] . Trans[\[CapitalLambda]1L])[[i,j]] (Conj[\[CapitalLambda]1R] . Trans[\[CapitalLambda]1R])[[k,l]];

Gqu8Match1[i_,j_,k_,l_]:=-(1/(2M1^2))\[Epsilon]1 (Conj[\[CapitalLambda]1L] . Trans[\[CapitalLambda]1L])[[i,j]] (Conj[\[CapitalLambda]1R] . Trans[\[CapitalLambda]1R])[[k,l]];


(* ::Input::Initialization:: *)
GddMatch1[i_,j_,k_,l_]:=0;
Gud1Match1[i_,j_,k_,l_]:=0;
Gud8Match1[i_,j_,k_,l_]:=0;
Gqd1Match1[i_,j_,k_,l_]:=0;
Gqd8Match1[i_,j_,k_,l_]:=0;
Gdd1Match1[i_,j_,k_,l_]:=0;
Gquqd1Match1[i_,j_,k_,l_]:=0;
Gquqd8Match1[i_,j_,k_,l_]:=0;


(* ::Subsection::Closed:: *)
(*Four-Lepton Operators*)


(* ::Input::Initialization:: *)
GllMatch1[a_,b_,g_,d_]:=Nc/8 (-(1/M3^2)\[Epsilon]3 (Adj[\[CapitalLambda]3L] . \[CapitalLambda]3L)[[a,b]](Adj[\[CapitalLambda]3L] . \[CapitalLambda]3L)[[g,d]]-4/M3^2 \[Epsilon]3 (Adj[\[CapitalLambda]3L] . \[CapitalLambda]3L)[[a,d]](Adj[\[CapitalLambda]3L] . \[CapitalLambda]3L)[[g,b]]-1/M1^2 \[Epsilon]1 (Adj[\[CapitalLambda]1L] . \[CapitalLambda]1L)[[a,b]](Adj[\[CapitalLambda]1L] . \[CapitalLambda]1L)[[g,d]]+\[Epsilon]1 \[Epsilon]3 Log[M3^2/M1^2]/(M3^2-M1^2) ((Adj[\[CapitalLambda]1L] . \[CapitalLambda]3L)[[a,b]](Adj[\[CapitalLambda]3L] . \[CapitalLambda]1L)[[g,d]] + (Adj[\[CapitalLambda]3L] . \[CapitalLambda]1L)[[a,b]](Adj[\[CapitalLambda]1L] . \[CapitalLambda]3L)[[g,d]] - 2 (Adj[\[CapitalLambda]1L] . \[CapitalLambda]3L)[[a,d]](Adj[\[CapitalLambda]3L] . \[CapitalLambda]1L)[[g,b]]-2(Adj[\[CapitalLambda]3L] . \[CapitalLambda]1L)[[a,d]](Adj[\[CapitalLambda]1L] . \[CapitalLambda]3L)[[g,b]]));

GeeMatch1[a_,b_,g_,d_]:=-(Nc/(8M1^2))\[Epsilon]1 (Adj[\[CapitalLambda]1R] . \[CapitalLambda]1R)[[a,b]] (Adj[\[CapitalLambda]1R] . \[CapitalLambda]1R)[[g,d]];

GleMatch1[a_,b_,g_,d_]:=-(Nc/(4M1^2))\[Epsilon]1 (Adj[\[CapitalLambda]1L] . \[CapitalLambda]1L)[[a,b]] (Adj[\[CapitalLambda]1R] . \[CapitalLambda]1R)[[g,d]];


(* ::Subsection::Closed:: *)
(*Semileptonic Operators*)


(* ::Input::Initialization:: *)
Glq1Match1[a_,b_,i_,j_]:=16\[Pi]^2 (Clq1Match0[a,b,i,j]+Clq1Ren[a,b,i,j])+1/4 (1/2+aEvan)(gs^2 (Nc^2-1)/(2Nc) +gp^2 (Yq-Yl)^2)(\[Epsilon]3 (3\[CapitalLambda]3L[[i,a]]\[Conjugate]\[CapitalLambda]3L[[j,b]])/M3^2+\[Epsilon]1 (\[CapitalLambda]1L[[i,a]]\[Conjugate]\[CapitalLambda]1L[[j,b]])/M1^2)+1/4 (1/2+aEvan)g^2 3(\[Epsilon]3 (\[CapitalLambda]3L[[i,a]]\[Conjugate]\[CapitalLambda]3L[[j,b]])/M3^2+\[Epsilon]1 (\[CapitalLambda]1L[[i,a]]\[Conjugate]\[CapitalLambda]1L[[j,b]])/M1^2)-1/(4M1^2) \[Epsilon]1 (Adj[\[CapitalLambda]1L] . \[CapitalLambda]1L)[[a,b]] (Conj[\[CapitalLambda]1L] . Trans[\[CapitalLambda]1L])[[i,j]] -3/(4M3^2) \[Epsilon]3 (Adj[\[CapitalLambda]3L] . \[CapitalLambda]3L)[[a,b]] (Conj[\[CapitalLambda]3L] . Trans[\[CapitalLambda]3L])[[i,j]] +\[Epsilon]1(\[Epsilon]1 c1(1+LM1)+\[Epsilon]3 9/4 (1+LM3)c131 (M3^2) /M1^2) (Adj[\[CapitalLambda]1L][[a,i]] \[CapitalLambda]1L[[j,b]])/M1^2+\[Epsilon]3(\[Epsilon]1 9/4 (1+LM1)c131 M1^2/M3^2+\[Epsilon]3 3/2 (1+LM3)(5c31-c33+5/6 c35)) (Adj[\[CapitalLambda]3L][[a,i]] \[CapitalLambda]3L[[j,b]])/M3^2;

 Glq3Match1[a_,b_,i_,j_]:=16\[Pi]^2 (Clq3Match0[a,b,i,j]+Clq3Ren[a,b,i,j])+1/4 (1/2+aEvan)(gs^2 (Nc^2-1)/(2Nc) +gp^2 (Yq-Yl)^2)(\[Epsilon]3 (\[CapitalLambda]3L[[i,a]]\[Conjugate]\[CapitalLambda]3L[[j,b]])/M3^2-\[Epsilon]1 (\[CapitalLambda]1L[[i,a]]\[Conjugate]\[CapitalLambda]1L[[j,b]])/M1^2)+1/4 (1/2+aEvan)g^2 3(-\[Epsilon]3 (3\[CapitalLambda]3L[[i,a]]\[Conjugate]\[CapitalLambda]3L[[j,b]])/M3^2+\[Epsilon]1 (\[CapitalLambda]1L[[i,a]]\[Conjugate]\[CapitalLambda]1L[[j,b]])/M1^2)-2/(4M3^2) \[Epsilon]3 (Adj[\[CapitalLambda]3L] . \[CapitalLambda]3L)[[a,b]] (Conj[\[CapitalLambda]3L] . Trans[\[CapitalLambda]3L])[[i,j]] -1/4 \[Epsilon]1 \[Epsilon]3 Log[M3^2/M1^2]/(M3^2-M1^2) ((Adj[\[CapitalLambda]3L] . \[CapitalLambda]1L)[[a,b]] (Conj[\[CapitalLambda]1L] . Trans[\[CapitalLambda]3L])[[i,j]]+(Adj[\[CapitalLambda]1L] . \[CapitalLambda]3L)[[a,b]] (Conj[\[CapitalLambda]3L] . Trans[\[CapitalLambda]1L])[[i,j]] )+-\[Epsilon]1( \[Epsilon]1 c1(1+LM1)+9/4 \[Epsilon]3(1+LM3)c131 (M3^2) /M1^2) (Adj[\[CapitalLambda]1L][[a,i]] \[CapitalLambda]1L[[j,b]])/M1^2+\[Epsilon]3(\[Epsilon]1 3/4 (1+LM1)c131 M1^2/M3^2+\[Epsilon]3 1/2 (1+LM3)(5c31-c33+5/6 c35)) (Adj[\[CapitalLambda]3L][[a,i]] \[CapitalLambda]3L[[j,b]])/M3^2;


(* ::Input::Initialization:: *)
GeuMatch1[a_,b_,i_,j_]:=16\[Pi]^2 (CeuMatch0[a,b,i,j]+CeuRen[a,b,i,j])+1/2 (1/2+aEvan)(gs^2 (Nc^2-1)/(2Nc) +gp^2 (Yu-Ye)^2)\[Epsilon]1 (\[CapitalLambda]1R[[i,a]]\[Conjugate]\[CapitalLambda]1R[[j,b]])/M1^2-1/(4M1^2) \[Epsilon]1 (Adj[\[CapitalLambda]1R] . \[CapitalLambda]1R)[[a,b]] (Conj[\[CapitalLambda]1R] . Trans[\[CapitalLambda]1R])[[i,j]]+\[Epsilon]1( \[Epsilon]1 2c1(1+LM1)+9/2 \[Epsilon]3(1+LM3)c131 (M3^2) /M1^2) (Adj[\[CapitalLambda]1R][[a,i]] \[CapitalLambda]1R[[j,b]])/M1^2;

GedMatch1[a_,b_,i_,j_]:=0;


(* ::Input::Initialization:: *)
GqeMatch1[i_,j_,a_,b_]:=-(1/(4M1^2))\[Epsilon]1 (Conj[\[CapitalLambda]1L] . Trans[\[CapitalLambda]1L])[[i,j]](Adj[\[CapitalLambda]1R] . \[CapitalLambda]1R)[[a,b]] -3/(4M3^2) \[Epsilon]3(LM3+3/2)(Conj[\[CapitalLambda]3L] . Conj[yeM])[[i,a]](\[CapitalLambda]3L . yeM)[[j,b]]-1/(4M1^2) \[Epsilon]1(LM1+3/2)((Conj[\[CapitalLambda]1L] . Conj[yeM])[[i,a]](\[CapitalLambda]1L . yeM)[[j,b]]+(yuM . Conj[\[CapitalLambda]1R])[[i,a]](Conj[yuM] . \[CapitalLambda]1R)[[j,b]]-(Conj[\[CapitalLambda]1L] . Conj[yeM])[[i,a]](Conj[yuM] . \[CapitalLambda]1R)[[j,b]]-(yuM . Conj[\[CapitalLambda]1R])[[i,a]](\[CapitalLambda]1L . yeM)[[j,b]]);


(* ::Input::Initialization:: *)
GluMatch1[a_,b_,i_,j_]:=-(1/(4M1^2))\[Epsilon]1 (Adj[\[CapitalLambda]1L] . \[CapitalLambda]1L)[[a,b]](Conj[\[CapitalLambda]1R] . Trans[\[CapitalLambda]1R])[[i,j]]-3/(4M3^2) \[Epsilon]3(LM3+3/2)(Adj[\[CapitalLambda]3L] . Conj[yuM])[[a,i]](Trans[\[CapitalLambda]3L] . yuM)[[b,j]]-(LM1+3/2)/(4M1^2) \[Epsilon]1((Adj[\[CapitalLambda]1L] . Conj[yuM])[[a,i]](Trans[\[CapitalLambda]1L] . yuM)[[b,j]]+(yeM . Adj[\[CapitalLambda]1R])[[a,i]](Conj[yeM] . Trans[\[CapitalLambda]1R])[[b,j]]-(Adj[\[CapitalLambda]1L] . Conj[yuM])[[a,i]](Conj[yeM] . Trans[\[CapitalLambda]1R])[[b,j]]-(yeM . Adj[\[CapitalLambda]1R])[[a,i]](Trans[\[CapitalLambda]1L] . yuM)[[b,j]]);


(* ::Input::Initialization:: *)
GldMatch1[a_,b_,i_,j_]:=-(1/(4M1^2))\[Epsilon]1(LM1+3/2)(Adj[\[CapitalLambda]1L] . Conj[ydM])[[a,i]](Trans[\[CapitalLambda]1L] . ydM)[[b,j]]-3/(4M3^2) \[Epsilon]3(LM3+3/2)(Adj[\[CapitalLambda]3L] . Conj[ydM])[[a,i]](Trans[\[CapitalLambda]3L] . ydM)[[b,j]];


(* ::Input::Initialization:: *)
GledqMatch1[a_,b_,i_,j_]:=-(1/2)(-(3/M3^2)\[Epsilon]3 (Adj[\[CapitalLambda]3L] . Conj[ydM])[[a,i]](\[CapitalLambda]3L . yeM)[[j,b]](LM3+3/2)+1/M1^2 \[Epsilon]1 (Adj[\[CapitalLambda]1L] . Conj[ydM])[[a,i]](\[CapitalLambda]1L . yeM)[[j,b]](LM1+3/2))+1/2 (1/M1^2 \[Epsilon]1 (Adj[\[CapitalLambda]1L] . Conj[ydM])[[a,i]](Conj[yuM]\[CapitalLambda]1R)[[j,b]](LM1+3/2));


(* ::Input::Initialization:: *)
Glequ1Match1[a_,b_,i_,j_]:=16\[Pi]^2 (Clequ1Match0[a,b,i,j]+Clequ1Ren[a,b,i,j])+\[Epsilon]1( \[Epsilon]1 2c1(1+LM1)+9/2 \[Epsilon]3(1+LM3)c131 (M3^2) /M1^2-3/2 (3/2+LM1)((Yq-Yl)(Yu-Ye)gp^2+(Nc^2-1)/(2Nc) gs^2)) (Adj[\[CapitalLambda]1L][[a,i]] \[CapitalLambda]1R[[j,b]])/M1^2;

Glequ3Match1[a_,b_,i_,j_]:=16\[Pi]^2 (Clequ3Match0[a,b,i,j]+Clequ3Ren[a,b,i,j])+\[Epsilon]1(- (1/2)\[Epsilon]1 c1(1+LM1)-9/8 \[Epsilon]3(1+LM3)c131 (M3^2) /M1^2-1/8 (3/2+LM1)((Yq-Yl)(Yu-Ye)gp^2+(Nc^2-1)/(2Nc) gs^2)) (Adj[\[CapitalLambda]1L][[a,i]] \[CapitalLambda]1R[[j,b]])/M1^2;


(* ::Subsection::Closed:: *)
(*B-violating*)


(* ::Input::Initialization:: *)
GduqMatch1[ii_,jj_,kk_,\[Alpha]\[Alpha]_]:=0;
GqquMatch1[ii_,jj_,kk_,\[Alpha]\[Alpha]_]:=0;
GqqqMatch1[ii_,jj_,kk_,\[Alpha]\[Alpha]_]:=0;
GduuMatch1[ii_,jj_,kk_,\[Alpha]\[Alpha]_]:=0;


(* ::Chapter:: *)
(*Printout*)


Print["Done."];


==> anc/S1S3_example.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    125010,       3217]
NotebookOptionsPosition[    117597,       3082]
NotebookOutlinePosition[    117990,       3098]
CellTagsIndexPosition[    117947,       3095]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["S1+S3 matching at 1-loop ", "Title",
 CellChangeTimes->{{3.785566999604692*^9, 3.785567014945696*^9}, {
  3.788069234196685*^9, 3.788069234521241*^9}, {3.79181399007507*^9, 
  3.7918139908698397`*^9}, {3.794722686851182*^9, 3.794722687378179*^9}, {
  3.7949091944532413`*^9, 3.794909198209799*^9}, {3.794911433072424*^9, 
  3.7949114400566483`*^9}},ExpressionUUID->"00d89ad2-6c8e-4bb4-8659-\
d2e621088541"],

Cell["From:  Gherardi, Marzocca, Venturini [2003.12525]", "Text",ExpressionUUID->"3a9ec113-db0e-4a40-882f-38895c2cb014"],

Cell["\<\
Green basis operators are called  Gx and are functions of flavour indices
and the expressions for Warsaw basis operators are functions named  CxROT,
where \"x\" stands for the operator-type
\
\>", "Text",ExpressionUUID->"80a53c9a-8cb9-4e50-812a-170beda8183f"],

Cell[BoxData[
 RowBox[{"Clear", "[", "\"\<Global`*\>\"", "]"}]], "Input",
 CellChangeTimes->{
  3.686561593105011*^9, {3.814248944460226*^9, 3.814248945652519*^9}},
 CellLabel->
  "In[118]:=",ExpressionUUID->"cf437691-d9ba-4058-8865-ba6eb95cdfeb"],

Cell[CellGroupData[{

Cell["Load Notebooks", "Section",
 CellChangeTimes->{{3.778322447417693*^9, 3.778322456187283*^9}, {
  3.778322716439084*^9, 3.7783227194196367`*^9}, {3.779700225976654*^9, 
  3.779700226440817*^9}, {3.788674058302396*^9, 3.788674058450342*^9}, {
  3.791106123770968*^9, 3.791106124118682*^9}, {3.791813930580977*^9, 
  3.7918139647538023`*^9}, {3.7949091640777817`*^9, 3.794909165213147*^9}, {
  3.814248942094921*^9, 
  3.8142489429608927`*^9}},ExpressionUUID->"842e80b7-7403-417e-9818-\
c05a6009cb5d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.543729551771776*^9, 3.5437295654751577`*^9}, 
   3.791615269231854*^9, 3.791615306287092*^9, {3.814248927770824*^9, 
   3.8142489300497093`*^9}, {3.814248980449133*^9, 3.814248989244228*^9}, 
   3.814249037017314*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"43087e3b-7186-4876-b431-fce954fb8e45"],

Cell["Import notebook for the basis change from Green\[CloseCurlyQuote]s to \
Warsaw", "Text",
 CellChangeTimes->{{3.794902241910424*^9, 3.7949022598989077`*^9}, 
   3.7949115426136303`*^9, 
   3.814249048925736*^9},ExpressionUUID->"e4fc7298-adf9-4d3f-9062-\
5935f399ce72"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Import", "[", "\"\<GreenToWarsaw.m\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.794902117909321*^9, 3.794902127405368*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"a62499f2-608b-4a4b-844e-c5850770d610"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Loading the reduction expressions from the Green's to the \
Warsaw basis...\"\>"], "Print",
 CellChangeTimes->{
  3.7949024787969437`*^9, 3.794909225877589*^9, 3.794909871410326*^9, 
   3.7949100195050993`*^9, {3.794910342801065*^9, 3.794910357615734*^9}, 
   3.79491156999892*^9, 3.796107276756084*^9, {3.814248913388129*^9, 
   3.81424893418574*^9}, {3.814248969984263*^9, 3.814248993215598*^9}, {
   3.81424904168309*^9, 3.8142490536196947`*^9}, 3.8458853988388844`*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"d23b51fb-c485-4174-b898-a4c4b6827b94"],

Cell[BoxData["\<\"Done.\"\>"], "Print",
 CellChangeTimes->{
  3.7949024787969437`*^9, 3.794909225877589*^9, 3.794909871410326*^9, 
   3.7949100195050993`*^9, {3.794910342801065*^9, 3.794910357615734*^9}, 
   3.79491156999892*^9, 3.796107276756084*^9, {3.814248913388129*^9, 
   3.81424893418574*^9}, {3.814248969984263*^9, 3.814248993215598*^9}, {
   3.81424904168309*^9, 3.8142490536196947`*^9}, 3.845885398872468*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"5e29ee8d-0184-43e3-85cb-72a0f3f461b1"]
}, Open  ]]
}, Open  ]],

Cell["\<\

Import notebook for the one-loop matching of S1 and S3 to the Green\
\[CloseCurlyQuote]s basis\
\>", "Text",
 CellChangeTimes->{{3.794902241910424*^9, 3.7949022598989077`*^9}, {
  3.7949115426136303`*^9, 
  3.794911561345191*^9}},ExpressionUUID->"308adc9c-27d4-4e83-80a1-\
b288b1ecad86"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Import", "[", "\"\<S1S3_1Loop_Match.m\>\"", "]"}]], "Input",
 CellChangeTimes->{3.794909109932871*^9},
 CellLabel->"In[3]:=",ExpressionUUID->"290ebedd-2a0a-46ed-bb09-cedf22b55647"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Loading the complete one-loop matching of S1 S3 to the \
SMEFT in the Green's basis...\"\>"], "Print",
 CellChangeTimes->{
  3.794909225970047*^9, 3.794909873713252*^9, 3.7949102632894163`*^9, {
   3.7949103400973*^9, 3.794910359948779*^9}, 3.794911571338151*^9, 
   3.7961072788989153`*^9, {3.8142489134406567`*^9, 3.814248934223012*^9}, {
   3.814248970023445*^9, 3.814248993253582*^9}, {3.8142490417190237`*^9, 
   3.8142490536545353`*^9}, 3.8458853989083567`*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"f0f9b7d8-de41-4158-9667-32fe169dec43"],

Cell[BoxData["\<\"Done.\"\>"], "Print",
 CellChangeTimes->{
  3.794909225970047*^9, 3.794909873713252*^9, 3.7949102632894163`*^9, {
   3.7949103400973*^9, 3.794910359948779*^9}, 3.794911571338151*^9, 
   3.7961072788989153`*^9, {3.8142489134406567`*^9, 3.814248934223012*^9}, {
   3.814248970023445*^9, 3.814248993253582*^9}, {3.8142490417190237`*^9, 
   3.8142490536545353`*^9}, 3.845885398958946*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"a52f7fcb-34da-4cd3-839e-c44ce0e3d8aa"]
}, Open  ]]
}, Open  ]],

Cell["\<\

\
\>", "Text",
 CellChangeTimes->{{3.794902244677795*^9, 3.79490224484619*^9}, {
  3.794911581101225*^9, 
  3.794911583665468*^9}},ExpressionUUID->"b2bfd041-1a6a-4dc9-a1c7-\
14d9c1e3a8d4"],

Cell["Switch for each of the LQ: put to zero the LQ not wanted.", "Text",
 CellChangeTimes->{{3.7794303434948483`*^9, 3.779430363003665*^9}, 
   3.779700255856781*^9, {3.794911589459197*^9, 
   3.794911590786928*^9}},ExpressionUUID->"4eaee000-774b-4571-b749-\
b87794fee871"],

Cell[CellGroupData[{

Cell[BoxData["SwitchLQ"], "Input",
 CellChangeTimes->{{3.7911812775117407`*^9, 3.791181291477809*^9}, {
  3.794909120687378*^9, 3.794909121056292*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"c1339608-d7fa-4ed5-bebf-5e0972b79ca3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Epsilon]1", "\[Rule]", "1"}], ",", 
   RowBox[{"\[Epsilon]3", "\[Rule]", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.79490922612782*^9, 3.7949103623548813`*^9, 3.796107280668619*^9, {
   3.814248913485112*^9, 3.814248934256563*^9}, {3.814248970058463*^9, 
   3.814248993290194*^9}, {3.814249041754661*^9, 3.8142490536976833`*^9}, 
   3.8458853989853563`*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"734c732d-a2ba-4ecf-a283-5c58775016f5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["OnlyS1"], "Input",
 CellChangeTimes->{{3.794909125797996*^9, 3.794909128784955*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"809306a7-b2b0-47b7-a41e-94f061fdbe52"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Epsilon]1", "\[Rule]", "1"}], ",", 
   RowBox[{"\[Epsilon]3", "\[Rule]", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.794909226194803*^9, 3.794910362803092*^9, 3.796107281034874*^9, {
   3.814248913503064*^9, 3.8142489342676973`*^9}, {3.8142489700722847`*^9, 
   3.814248993305125*^9}, {3.814249041769375*^9, 3.8142490537134*^9}, 
   3.8458853989915752`*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"a82ce419-ae2f-414c-9e75-7a6003d92ded"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["OnlyS3"], "Input",
 CellChangeTimes->{{3.7949091298364897`*^9, 3.79490913102383*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"333a68fd-6bd5-4e16-ad01-b9d2e9178def"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Epsilon]1", "\[Rule]", "0"}], ",", 
   RowBox[{"\[Epsilon]3", "\[Rule]", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.79490922626157*^9, 3.794910363189196*^9, 3.796107281368286*^9, {
   3.814248913520821*^9, 3.81424893428122*^9}, {3.8142489700855427`*^9, 
   3.8142489933224277`*^9}, {3.814249041783746*^9, 3.8142490537313957`*^9}, 
   3.8458853989979143`*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"7a70b6b3-0f8b-41b7-a384-bf31c6469923"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["NoLQ"], "Input",
 CellChangeTimes->{{3.791181918721223*^9, 3.791181926989682*^9}, 
   3.794909123441763*^9},
 CellLabel->"In[7]:=",ExpressionUUID->"f5ca614f-02d1-425b-a7b3-fe5cf0e62f63"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Epsilon]1", "\[Rule]", "0"}], ",", 
   RowBox[{"\[Epsilon]3", "\[Rule]", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7949092263290567`*^9, 3.7949103635882273`*^9, 3.7961072817682734`*^9, {
   3.8142489135384617`*^9, 3.81424893429508*^9}, {3.814248970098345*^9, 
   3.814248993337118*^9}, {3.8142490417987623`*^9, 3.8142490537472553`*^9}, 
   3.845885399028564*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"228114bc-250f-4f46-acf5-82376e03b321"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Examples", "Section",
 CellChangeTimes->{{3.778322447417693*^9, 3.778322456187283*^9}, {
  3.778322716439084*^9, 3.7783227194196367`*^9}, {3.779700225976654*^9, 
  3.779700226440817*^9}, {3.788674058302396*^9, 3.788674058450342*^9}, {
  3.791106123770968*^9, 3.791106124118682*^9}, {3.791813930580977*^9, 
  3.7918139647538023`*^9}, {3.7949091640777817`*^9, 3.794909165213147*^9}, {
  3.794911655442418*^9, 
  3.7949116576692133`*^9}},ExpressionUUID->"db4ce39c-1b31-4a6d-8451-\
9539d094a4e5"],

Cell[CellGroupData[{

Cell["Rotations from Green\[CloseCurlyQuote]s to Warsaw", "Subsection",
 CellChangeTimes->{{3.696330481167287*^9, 3.696330504446505*^9}, {
  3.696333145315473*^9, 3.6963331469905863`*^9}, {3.696333310275378*^9, 
  3.696333311827615*^9}, {3.749900160596325*^9, 3.749900161697068*^9}, {
  3.751897770028887*^9, 3.751897772905156*^9}, {3.794909457921459*^9, 
  3.794909462668195*^9}, {3.794911668515128*^9, 
  3.794911675838217*^9}},ExpressionUUID->"ae6086c8-2b01-41e5-b048-\
3dcc81a39b47"],

Cell["Complete expression:", "Text",
 CellChangeTimes->{{3.796107321018153*^9, 
  3.7961073342385807`*^9}},ExpressionUUID->"14556bf5-e7d2-4ca4-aa09-\
4de21e3f532b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Clq1", "[", 
    RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}], "/.", 
   "RotateToGreen"}], "//", "Quiet"}]], "Input",
 CellChangeTimes->{{3.796107307469183*^9, 3.796107308541059*^9}, {
  3.79610734086419*^9, 3.796107391365882*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"fff61e02-94ac-4742-9f69-181ca2139299"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "G2B"}], " ", 
   SuperscriptBox["gp", "2"], " ", "Yl", " ", "Yq"}], "+", 
  RowBox[{"gp", " ", "Yq", " ", 
   RowBox[{"GBl", "[", 
    RowBox[{"3", ",", "3"}], "]"}]}], "+", 
  RowBox[{"gp", " ", "Yl", " ", 
   RowBox[{"GBq", "[", 
    RowBox[{"3", ",", "3"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "gp", " ", "Yq", " ", 
   RowBox[{"GBtildelp", "[", 
    RowBox[{"3", ",", "3"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "gp", " ", "Yl", " ", 
   RowBox[{"GBtildeqp", "[", 
    RowBox[{"3", ",", "3"}], "]"}]}], "+", 
  RowBox[{"Glq1", "[", 
   RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}]], "Output",
 CellChangeTimes->{{3.7961073052080803`*^9, 3.796107308778411*^9}, {
   3.796107346807612*^9, 3.796107391934249*^9}, {3.814248913583294*^9, 
   3.814248934340682*^9}, {3.81424897014301*^9, 3.814248993384719*^9}, {
   3.81424904184934*^9, 3.814249053803569*^9}, 3.845885407620359*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"bd1a8ccf-a672-42d7-86e8-1da234349607"]
}, Open  ]],

Cell["Extracting the contribution from a single operator:", "Text",
 CellChangeTimes->{{3.794912351808886*^9, 
  3.794912360628646*^9}},ExpressionUUID->"2eaa4441-48e4-4884-b8e1-\
64d01c48e6df"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"CuH", "[", 
       RowBox[{"3", ",", "3"}], "]"}], "/.", "RotateToGreen"}], "/.", 
     RowBox[{"{", 
      RowBox[{"G2W", "\[Rule]", "vartmp"}], "}"}]}], "/.", "ZeroRedOps"}], "/.", 
   RowBox[{"{", 
    RowBox[{"vartmp", "\[Rule]", "G2W"}], "}"}]}], "//", "Quiet"}]], "Input",
 CellChangeTimes->{{3.794912293814685*^9, 3.794912347410481*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"535662b0-0cec-486d-9e4c-71e8be792303"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "4"]}], " ", 
  SuperscriptBox["g", "2"], " ", "G2W", " ", 
  RowBox[{"yu", "[", 
   RowBox[{"3", ",", "3"}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.7949118354402037`*^9, 3.794912272531324*^9, {3.7949123227594557`*^9, 
   3.794912348532979*^9}, 3.79610729006638*^9, {3.8142489136213007`*^9, 
   3.8142489343955383`*^9}, {3.8142489702028837`*^9, 
   3.8142489934449167`*^9}, {3.814249041905343*^9, 3.814249053851294*^9}, 
   3.84588540782036*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"cff45aaf-248d-4491-a112-537799e21780"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Cll", "[", 
       RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}], "/.", 
      "RotateToGreen"}], "/.", 
     RowBox[{"{", 
      RowBox[{"G2W", "\[Rule]", "vartmp"}], "}"}]}], "/.", "ZeroRedOps"}], "/.", 
   RowBox[{"{", 
    RowBox[{"vartmp", "\[Rule]", "G2W"}], "}"}]}], "//", "Quiet"}]], "Input",
 CellChangeTimes->{{3.794912510392115*^9, 3.794912518300454*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"38acd21d-42e8-469a-a925-1ae05346da44"],

Cell[BoxData[
 FractionBox["G2W", "2"]], "Output",
 CellChangeTimes->{
  3.7949125202221413`*^9, 3.7961072906855783`*^9, {3.814248913651039*^9, 
   3.814248934431374*^9}, {3.8142489702526712`*^9, 3.814248993481472*^9}, {
   3.8142490419408493`*^9, 3.814249053885565*^9}, 3.845885407862893*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"366d0165-97bf-43a0-8947-d0d27ed1d4b0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"CeH", "[", 
        RowBox[{"3", ",", "3"}], "]"}], "/.", "RotateToGreen"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"GHl3pp", "[", 
         RowBox[{"i_", ",", "j_"}], "]"}], "\[Rule]", 
        RowBox[{"vartmp", "[", 
         RowBox[{"i", ",", "j"}], "]"}]}], "}"}]}], "/.", "ZeroRedOps"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"vartmp", "[", 
       RowBox[{"i_", ",", "j_"}], "]"}], "\[Rule]", 
      RowBox[{"GHl3pp", "[", 
       RowBox[{"i", ",", "j"}], "]"}]}], "}"}]}], "//", "Quiet"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.794912365658374*^9, 3.794912408977215*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"38dd5e72-52b8-4b4f-92bb-4fe9da3f5c44"],

Cell[BoxData[
 RowBox[{"\[ImaginaryI]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"GHl3pp", "[", 
      RowBox[{"3", ",", "1"}], "]"}], " ", 
     RowBox[{"ye", "[", 
      RowBox[{"1", ",", "3"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"GHl3pp", "[", 
      RowBox[{"3", ",", "2"}], "]"}], " ", 
     RowBox[{"ye", "[", 
      RowBox[{"2", ",", "3"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"GHl3pp", "[", 
      RowBox[{"3", ",", "3"}], "]"}], " ", 
     RowBox[{"ye", "[", 
      RowBox[{"3", ",", "3"}], "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.794912405500763*^9, 3.794912410209263*^9}, 
   3.796107291166521*^9, {3.8142489137022543`*^9, 3.814248934480678*^9}, {
   3.814248970305534*^9, 3.8142489935327873`*^9}, {3.814249041989986*^9, 
   3.814249053937389*^9}, 3.84588540791833*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"ac5ef54b-9f63-4d4c-bffc-091a6c9b9ad2"]
}, Open  ]],

Cell["\<\
Simplifying an expression switching off the lepton Yukawa couplings\
\>", "Text",
 CellChangeTimes->{{3.794913122312639*^9, 
  3.7949131395589027`*^9}},ExpressionUUID->"51c29620-c5b2-4bc9-b7b0-\
90a58785a738"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"CHl3", "[", 
     RowBox[{"3", ",", "3"}], "]"}], "/.", "RotateToGreen"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"ye", "[", 
      RowBox[{"i_", ",", "j_"}], "]"}], "\[Rule]", "0"}], "}"}]}], "//", 
  "Quiet"}]], "Input",
 CellChangeTimes->{{3.7949130638570623`*^9, 3.794913110544476*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"7a989b4d-92b8-47ff-860c-68372f79543f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["g", "2"], " ", "G2W"}], "4"]}], "+", 
  FractionBox[
   RowBox[{"g", " ", "GWDH"}], "2"], "+", 
  RowBox[{"GHl3", "[", 
   RowBox[{"3", ",", "3"}], "]"}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", "g", " ", 
   RowBox[{"GWl", "[", 
    RowBox[{"3", ",", "3"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", "g", " ", 
   RowBox[{"GWtildelp", "[", 
    RowBox[{"3", ",", "3"}], "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.794913071327345*^9, {3.794913106630096*^9, 3.794913110749795*^9}, 
   3.796107292350093*^9, {3.8142489137317343`*^9, 3.8142489345120497`*^9}, {
   3.814248970338945*^9, 3.8142489935668592`*^9}, {3.814249042021813*^9, 
   3.8142490539734364`*^9}, 3.845885407958387*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"679f187c-2cbf-46ea-bf34-4a56d0980090"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Leptoquark parameters", "Subsection",
 CellChangeTimes->{{3.696330481167287*^9, 3.696330504446505*^9}, {
  3.696333145315473*^9, 3.6963331469905863`*^9}, {3.696333310275378*^9, 
  3.696333311827615*^9}, {3.749900160596325*^9, 3.749900161697068*^9}, {
  3.751897770028887*^9, 3.751897772905156*^9}, {3.794909457921459*^9, 
  3.794909462668195*^9}, {3.7949124906142807`*^9, 
  3.794912494416048*^9}},ExpressionUUID->"87f95be8-be26-4bf7-84d9-\
bf3ea7dd9d12"],

Cell["LQ coupling matrices", "Text",
 CellChangeTimes->{{3.7949116116453247`*^9, 
  3.7949116162459583`*^9}},ExpressionUUID->"1846b88f-4c75-4bb7-9e34-\
03e3960f49a3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[CapitalLambda]1L", "//", "MatrixForm"}], ",", 
   RowBox[{"\[CapitalLambda]1R", "//", "MatrixForm"}], ",", 
   RowBox[{"\[CapitalLambda]3L", "//", "MatrixForm"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.7949103740169363`*^9, 3.794910391625885*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"20aa0ba6-52a2-47bf-8df8-ab6bdcfc208d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"\[Lambda]1L", "[", 
         RowBox[{"1", ",", "1"}], "]"}], 
        RowBox[{"\[Lambda]1L", "[", 
         RowBox[{"1", ",", "2"}], "]"}], 
        RowBox[{"\[Lambda]1L", "[", 
         RowBox[{"1", ",", "3"}], "]"}]},
       {
        RowBox[{"\[Lambda]1L", "[", 
         RowBox[{"2", ",", "1"}], "]"}], 
        RowBox[{"\[Lambda]1L", "[", 
         RowBox[{"2", ",", "2"}], "]"}], 
        RowBox[{"\[Lambda]1L", "[", 
         RowBox[{"2", ",", "3"}], "]"}]},
       {
        RowBox[{"\[Lambda]1L", "[", 
         RowBox[{"3", ",", "1"}], "]"}], 
        RowBox[{"\[Lambda]1L", "[", 
         RowBox[{"3", ",", "2"}], "]"}], 
        RowBox[{"\[Lambda]1L", "[", 
         RowBox[{"3", ",", "3"}], "]"}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"\[Lambda]1R", "[", 
         RowBox[{"1", ",", "1"}], "]"}], 
        RowBox[{"\[Lambda]1R", "[", 
         RowBox[{"1", ",", "2"}], "]"}], 
        RowBox[{"\[Lambda]1R", "[", 
         RowBox[{"1", ",", "3"}], "]"}]},
       {
        RowBox[{"\[Lambda]1R", "[", 
         RowBox[{"2", ",", "1"}], "]"}], 
        RowBox[{"\[Lambda]1R", "[", 
         RowBox[{"2", ",", "2"}], "]"}], 
        RowBox[{"\[Lambda]1R", "[", 
         RowBox[{"2", ",", "3"}], "]"}]},
       {
        RowBox[{"\[Lambda]1R", "[", 
         RowBox[{"3", ",", "1"}], "]"}], 
        RowBox[{"\[Lambda]1R", "[", 
         RowBox[{"3", ",", "2"}], "]"}], 
        RowBox[{"\[Lambda]1R", "[", 
         RowBox[{"3", ",", "3"}], "]"}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"\[Lambda]3L", "[", 
         RowBox[{"1", ",", "1"}], "]"}], 
        RowBox[{"\[Lambda]3L", "[", 
         RowBox[{"1", ",", "2"}], "]"}], 
        RowBox[{"\[Lambda]3L", "[", 
         RowBox[{"1", ",", "3"}], "]"}]},
       {
        RowBox[{"\[Lambda]3L", "[", 
         RowBox[{"2", ",", "1"}], "]"}], 
        RowBox[{"\[Lambda]3L", "[", 
         RowBox[{"2", ",", "2"}], "]"}], 
        RowBox[{"\[Lambda]3L", "[", 
         RowBox[{"2", ",", "3"}], "]"}]},
       {
        RowBox[{"\[Lambda]3L", "[", 
         RowBox[{"3", ",", "1"}], "]"}], 
        RowBox[{"\[Lambda]3L", "[", 
         RowBox[{"3", ",", "2"}], "]"}], 
        RowBox[{"\[Lambda]3L", "[", 
         RowBox[{"3", ",", "3"}], "]"}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], "}"}]], "Output",
 CellChangeTimes->{{3.794910376878237*^9, 3.794910392241314*^9}, {
   3.814248913753667*^9, 3.8142489345275507`*^9}, {3.814248970356471*^9, 
   3.814248993582909*^9}, {3.814249042039981*^9, 3.814249053989847*^9}, 
   3.845885412374527*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"2c2bb8bc-16ac-440a-8baa-aebbb0d8de47"]
}, Open  ]],

Cell["Yukawa matrices", "Text",
 CellChangeTimes->{{3.7949116189008408`*^9, 
  3.794911620802487*^9}},ExpressionUUID->"a4d3a010-c5ea-43b9-b9c7-\
5262908661c6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"yE", "//", "MatrixForm"}], ",", 
   RowBox[{"yU", "//", "MatrixForm"}], ",", 
   RowBox[{"yD", "//", "MatrixForm"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.794911601554262*^9, 3.794911607268461*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"61c8f003-8ff2-46c9-8818-4ec88fed6363"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"ye", "[", 
         RowBox[{"1", ",", "1"}], "]"}], 
        RowBox[{"ye", "[", 
         RowBox[{"1", ",", "2"}], "]"}], 
        RowBox[{"ye", "[", 
         RowBox[{"1", ",", "3"}], "]"}]},
       {
        RowBox[{"ye", "[", 
         RowBox[{"2", ",", "1"}], "]"}], 
        RowBox[{"ye", "[", 
         RowBox[{"2", ",", "2"}], "]"}], 
        RowBox[{"ye", "[", 
         RowBox[{"2", ",", "3"}], "]"}]},
       {
        RowBox[{"ye", "[", 
         RowBox[{"3", ",", "1"}], "]"}], 
        RowBox[{"ye", "[", 
         RowBox[{"3", ",", "2"}], "]"}], 
        RowBox[{"ye", "[", 
         RowBox[{"3", ",", "3"}], "]"}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"yu", "[", 
         RowBox[{"1", ",", "1"}], "]"}], 
        RowBox[{"yu", "[", 
         RowBox[{"1", ",", "2"}], "]"}], 
        RowBox[{"yu", "[", 
         RowBox[{"1", ",", "3"}], "]"}]},
       {
        RowBox[{"yu", "[", 
         RowBox[{"2", ",", "1"}], "]"}], 
        RowBox[{"yu", "[", 
         RowBox[{"2", ",", "2"}], "]"}], 
        RowBox[{"yu", "[", 
         RowBox[{"2", ",", "3"}], "]"}]},
       {
        RowBox[{"yu", "[", 
         RowBox[{"3", ",", "1"}], "]"}], 
        RowBox[{"yu", "[", 
         RowBox[{"3", ",", "2"}], "]"}], 
        RowBox[{"yu", "[", 
         RowBox[{"3", ",", "3"}], "]"}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"yd", "[", 
         RowBox[{"1", ",", "1"}], "]"}], 
        RowBox[{"yd", "[", 
         RowBox[{"1", ",", "2"}], "]"}], 
        RowBox[{"yd", "[", 
         RowBox[{"1", ",", "3"}], "]"}]},
       {
        RowBox[{"yd", "[", 
         RowBox[{"2", ",", "1"}], "]"}], 
        RowBox[{"yd", "[", 
         RowBox[{"2", ",", "2"}], "]"}], 
        RowBox[{"yd", "[", 
         RowBox[{"2", ",", "3"}], "]"}]},
       {
        RowBox[{"yd", "[", 
         RowBox[{"3", ",", "1"}], "]"}], 
        RowBox[{"yd", "[", 
         RowBox[{"3", ",", "2"}], "]"}], 
        RowBox[{"yd", "[", 
         RowBox[{"3", ",", "3"}], "]"}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], "}"}]], "Output",
 CellChangeTimes->{
  3.794911608389003*^9, {3.8142489137736483`*^9, 3.814248934543043*^9}, {
   3.8142489703758087`*^9, 3.814248993599352*^9}, {3.8142490420567427`*^9, 
   3.8142490540068607`*^9}, 3.8458854124436417`*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"3a1c0fe3-127b-49b3-90a9-2feab4e42b5e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Leptoquark matching", "Subsection",
 CellChangeTimes->{{3.696330481167287*^9, 3.696330504446505*^9}, {
  3.696333145315473*^9, 3.6963331469905863`*^9}, {3.696333310275378*^9, 
  3.696333311827615*^9}, {3.749900160596325*^9, 3.749900161697068*^9}, {
  3.751897770028887*^9, 3.751897772905156*^9}, {3.794909457921459*^9, 
  3.794909462668195*^9}, {3.7949124906142807`*^9, 3.794912494416048*^9}, {
  3.794912549374034*^9, 
  3.79491255038573*^9}},ExpressionUUID->"a859aa6f-f149-48f2-a17e-\
16509ce39f42"],

Cell["Tree-level matching", "Text",
 CellChangeTimes->{{3.7949125547620707`*^9, 
  3.794912557147094*^9}},ExpressionUUID->"07077bbc-8703-4405-8d62-\
e484caf2ca81"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Clq1", "[", 
     RowBox[{"3", ",", "3", ",", "2", ",", "3"}], "]"}], "+", 
    RowBox[{"Clq3", "[", 
     RowBox[{"3", ",", "3", ",", "2", ",", "3"}], "]"}]}], ")"}], "/.", 
  "MatchtoUVTree"}]], "Input",
 CellLabel->"In[15]:=",ExpressionUUID->"a145cd37-8461-447a-9ce6-ea36cfea76c5"],

Cell[BoxData[
 FractionBox[
  RowBox[{"\[Epsilon]3", " ", 
   RowBox[{"Conjugate", "[", 
    RowBox[{"\[Lambda]3L", "[", 
     RowBox[{"2", ",", "3"}], "]"}], "]"}], " ", 
   RowBox[{"\[Lambda]3L", "[", 
    RowBox[{"3", ",", "3"}], "]"}]}], 
  SuperscriptBox["M3", "2"]]], "Output",
 CellChangeTimes->{
  3.7949094326582737`*^9, 3.794910397999477*^9, {3.8142489137937393`*^9, 
   3.814248934556785*^9}, {3.814248970391406*^9, 3.81424899361248*^9}, {
   3.814249042073126*^9, 3.814249054022811*^9}, 3.8458854258033533`*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"3be20c73-eedb-4754-a2e3-b2e167dfb796"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Clequ1", "[", 
   RowBox[{"3", ",", "3", ",", "3", ",", "2"}], "]"}], "/.", 
  "MatchtoUVTree"}]], "Input",
 CellChangeTimes->{{3.794912564764283*^9, 3.794912581741218*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"1e9d3a30-03de-47a0-9325-f47e4b6d9d22"],

Cell[BoxData[
 FractionBox[
  RowBox[{"\[Epsilon]1", " ", 
   RowBox[{"Conjugate", "[", 
    RowBox[{"\[Lambda]1L", "[", 
     RowBox[{"3", ",", "3"}], "]"}], "]"}], " ", 
   RowBox[{"\[Lambda]1R", "[", 
    RowBox[{"2", ",", "3"}], "]"}]}], 
  RowBox[{"2", " ", 
   SuperscriptBox["M1", "2"]}]]], "Output",
 CellChangeTimes->{{3.7949125799431562`*^9, 3.794912582171998*^9}, {
   3.814248913813283*^9, 3.814248934569912*^9}, {3.814248970406328*^9, 
   3.8142489936275806`*^9}, {3.814249042088401*^9, 3.814249054037551*^9}, 
   3.845885425845834*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"0b8b2247-14e3-477a-8ad1-2ad564a3738f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Clequ3", "[", 
   RowBox[{"3", ",", "3", ",", "3", ",", "2"}], "]"}], "/.", 
  "MatchtoUVTree"}]], "Input",
 CellChangeTimes->{{3.794912589390994*^9, 3.7949125895025253`*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"1b5ae6c9-ef55-4d0d-99b8-63bd05524f5c"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"\[Epsilon]1", " ", 
    RowBox[{"Conjugate", "[", 
     RowBox[{"\[Lambda]1L", "[", 
      RowBox[{"3", ",", "3"}], "]"}], "]"}], " ", 
    RowBox[{"\[Lambda]1R", "[", 
     RowBox[{"2", ",", "3"}], "]"}]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["M1", "2"]}]]}]], "Output",
 CellChangeTimes->{
  3.7949125897422323`*^9, {3.814248913832995*^9, 3.81424893458339*^9}, {
   3.814248970419335*^9, 3.81424899364283*^9}, {3.814249042103211*^9, 
   3.814249054052435*^9}, 3.8458854258788033`*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"4e909c75-a43a-4715-b484-007f87d77496"]
}, Open  ]],

Cell["One-loop matching", "Text",
 CellChangeTimes->{{3.7949125958596373`*^9, 
  3.79491259850283*^9}},ExpressionUUID->"9662150f-c865-4342-8a8b-\
b431d174d7e6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Cqq3", "[", 
     RowBox[{"3", ",", "2", ",", "3", ",", "2"}], "]"}], "/.", 
    "RotateToGreen"}], "/.", "MatchtoUV"}], "//", "Quiet"}]], "Input",
 CellChangeTimes->{{3.7949104035291147`*^9, 3.794910442757369*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"d0591af2-d480-4ffd-80ff-8e4d23b46bda"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"16", " ", 
    SuperscriptBox["\[Pi]", "2"]}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"\[Epsilon]1", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Conjugate", "[", 
            RowBox[{"\[Lambda]1L", "[", 
             RowBox[{"3", ",", "1"}], "]"}], "]"}], " ", 
           RowBox[{"\[Lambda]1L", "[", 
            RowBox[{"2", ",", "1"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"Conjugate", "[", 
            RowBox[{"\[Lambda]1L", "[", 
             RowBox[{"3", ",", "2"}], "]"}], "]"}], " ", 
           RowBox[{"\[Lambda]1L", "[", 
            RowBox[{"2", ",", "2"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"Conjugate", "[", 
            RowBox[{"\[Lambda]1L", "[", 
             RowBox[{"3", ",", "3"}], "]"}], "]"}], " ", 
           RowBox[{"\[Lambda]1L", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}]}], ")"}], "2"]}], 
      RowBox[{"16", " ", 
       SuperscriptBox["M1", "2"]}]]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["M1", "2"]}], "+", 
         SuperscriptBox["M3", "2"]}], ")"}]}]], 
     RowBox[{"\[Epsilon]1", " ", "\[Epsilon]3", " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["M3", "2"], 
        SuperscriptBox["M1", "2"]], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Conjugate", "[", 
          RowBox[{"\[Lambda]3L", "[", 
           RowBox[{"3", ",", "1"}], "]"}], "]"}], " ", 
         RowBox[{"\[Lambda]1L", "[", 
          RowBox[{"2", ",", "1"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"Conjugate", "[", 
          RowBox[{"\[Lambda]3L", "[", 
           RowBox[{"3", ",", "2"}], "]"}], "]"}], " ", 
         RowBox[{"\[Lambda]1L", "[", 
          RowBox[{"2", ",", "2"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"Conjugate", "[", 
          RowBox[{"\[Lambda]3L", "[", 
           RowBox[{"3", ",", "3"}], "]"}], "]"}], " ", 
         RowBox[{"\[Lambda]1L", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Conjugate", "[", 
          RowBox[{"\[Lambda]1L", "[", 
           RowBox[{"3", ",", "1"}], "]"}], "]"}], " ", 
         RowBox[{"\[Lambda]3L", "[", 
          RowBox[{"2", ",", "1"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"Conjugate", "[", 
          RowBox[{"\[Lambda]1L", "[", 
           RowBox[{"3", ",", "2"}], "]"}], "]"}], " ", 
         RowBox[{"\[Lambda]3L", "[", 
          RowBox[{"2", ",", "2"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"Conjugate", "[", 
          RowBox[{"\[Lambda]1L", "[", 
           RowBox[{"3", ",", "3"}], "]"}], "]"}], " ", 
         RowBox[{"\[Lambda]3L", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}]}], ")"}]}]}], "-", 
    FractionBox[
     RowBox[{"\[Epsilon]3", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Conjugate", "[", 
           RowBox[{"\[Lambda]3L", "[", 
            RowBox[{"3", ",", "1"}], "]"}], "]"}], " ", 
          RowBox[{"\[Lambda]3L", "[", 
           RowBox[{"2", ",", "1"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"Conjugate", "[", 
           RowBox[{"\[Lambda]3L", "[", 
            RowBox[{"3", ",", "2"}], "]"}], "]"}], " ", 
          RowBox[{"\[Lambda]3L", "[", 
           RowBox[{"2", ",", "2"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"Conjugate", "[", 
           RowBox[{"\[Lambda]3L", "[", 
            RowBox[{"3", ",", "3"}], "]"}], "]"}], " ", 
          RowBox[{"\[Lambda]3L", "[", 
           RowBox[{"2", ",", "3"}], "]"}]}]}], ")"}], "2"]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["M3", "2"]}]]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.794910421228909*^9, 3.794910443279683*^9}, 
   3.794912602232545*^9, {3.814248914016683*^9, 3.814248934771117*^9}, {
   3.814248970616208*^9, 3.8142489938612556`*^9}, {3.814249042289837*^9, 
   3.814249054239822*^9}, 3.845885426040251*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"f8533b50-77d0-4913-8bba-0bc0ce1082a9"]
}, Open  ]],

Cell["\<\
Simplifying the expression keeping only the top Yukawa and contribution from \
a specific LQ coupling:\
\>", "Text",
 CellChangeTimes->{{3.7949126761861467`*^9, 3.794912737038495*^9}, {
  3.7949128560434313`*^9, 
  3.7949128629500227`*^9}},ExpressionUUID->"bbbb3180-5e97-4166-92bd-\
503b5a0c5b67"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SimplYuk", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"ye", "[", 
       RowBox[{"a_", ",", "b_"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"yd", "[", 
       RowBox[{"a_", ",", "b_"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"yu", "[", 
       RowBox[{"3", ",", "3"}], "]"}], "\[Rule]", 
      RowBox[{"yt", " ", 
       RowBox[{"Conj", "[", "Vtb", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"yu", "[", 
       RowBox[{"2", ",", "3"}], "]"}], "\[Rule]", 
      RowBox[{"yt", " ", 
       RowBox[{"Conj", "[", "Vts", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"yu", "[", 
       RowBox[{"a_", ",", "b_"}], "]"}], "\[Rule]", "0"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.788072395379517*^9, 3.788072436125997*^9}, {
  3.7910361534804707`*^9, 3.791036192949483*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"a93afbd6-4887-4f44-9c3c-c7d71940f89e"],

Cell[CellGroupData[{

Cell[BoxData["LogDef"], "Input",
 CellLabel->"In[20]:=",ExpressionUUID->"450c19c7-82c3-4c8a-93b6-175771a5af20"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"LM1", "\[Rule]", 
    RowBox[{"Log", "[", 
     FractionBox[
      SuperscriptBox["\[Mu]Match", "2"], 
      SuperscriptBox["M1", "2"]], "]"}]}], ",", 
   RowBox[{"LM3", "\[Rule]", 
    RowBox[{"Log", "[", 
     FractionBox[
      SuperscriptBox["\[Mu]Match", "2"], 
      SuperscriptBox["M3", "2"]], "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7949129074364843`*^9, {3.814248914039331*^9, 3.8142489347891827`*^9}, {
   3.814248970633748*^9, 3.814248993881983*^9}, {3.814249042307908*^9, 
   3.814249054258309*^9}, 3.845885426076766*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"c3e778e4-99a5-44f8-bc9a-fb2d1849b361"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"CHl1", "[", 
           RowBox[{"3", ",", "3"}], "]"}], "/.", "RotateToGreen"}], "/.", 
         "MatchtoUV"}], "/.", "SwitchLQ"}], "/.", "SimplYuk"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"g", "\[Rule]", "0"}], ",", 
        RowBox[{"gp", "\[Rule]", "0"}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Lambda]1L", "[", 
         RowBox[{"3", ",", "3"}], "]"}], "\[Rule]", "\[Lambda]1Lb\[Tau]"}], 
       ",", 
       RowBox[{
        RowBox[{"\[Lambda]3L", "[", 
         RowBox[{"3", ",", "3"}], "]"}], "\[Rule]", "\[Lambda]3Lb\[Tau]"}]}], 
      "}"}]}], "/.", "ZeroLQCoupl"}], "/.", "LogDef"}], "//", 
  "Quiet"}]], "Input",
 CellChangeTimes->{{3.7949126149627247`*^9, 3.7949126280908403`*^9}, {
  3.794912713672377*^9, 3.794912743698021*^9}, {3.794912808535585*^9, 
  3.794912832770206*^9}, {3.794912912688911*^9, 3.794912964271123*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"e63e06c6-d57b-4cda-a520-7c1bdba9c6e9"],

Cell[BoxData[
 FractionBox[
  RowBox[{"Nc", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"Vtb", " ", "yt", " ", "\[Lambda]1Lb\[Tau]", " ", 
       RowBox[{"Conjugate", "[", "Vtb", "]"}], " ", 
       RowBox[{"Conjugate", "[", "yt", "]"}], " ", 
       RowBox[{"Conjugate", "[", "\[Lambda]1Lb\[Tau]", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["\[Mu]Match", "2"], 
           SuperscriptBox["M1", "2"]], "]"}]}], ")"}]}], 
      RowBox[{"4", " ", 
       SuperscriptBox["M1", "2"]}]], "+", 
     FractionBox[
      RowBox[{"3", " ", "Vtb", " ", "yt", " ", "\[Lambda]3Lb\[Tau]", " ", 
       RowBox[{"Conjugate", "[", "Vtb", "]"}], " ", 
       RowBox[{"Conjugate", "[", "yt", "]"}], " ", 
       RowBox[{"Conjugate", "[", "\[Lambda]3Lb\[Tau]", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["\[Mu]Match", "2"], 
           SuperscriptBox["M3", "2"]], "]"}]}], ")"}]}], 
      RowBox[{"4", " ", 
       SuperscriptBox["M3", "2"]}]]}], ")"}]}], 
  RowBox[{"16", " ", 
   SuperscriptBox["\[Pi]", "2"]}]]], "Output",
 CellChangeTimes->{{3.794912931428917*^9, 3.794912964636313*^9}, {
   3.814248914229775*^9, 3.8142489349926558`*^9}, {3.814248970858491*^9, 
   3.814248994118136*^9}, {3.814249042508293*^9, 3.814249054462099*^9}, 
   3.84588542624796*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"b0194663-3cd5-48e8-90bb-3366942768d6"]
}, Open  ]],

Cell[".. or keeping the complete expression:", "Text",
 CellChangeTimes->{{3.794913006435843*^9, 
  3.794913016605057*^9}},ExpressionUUID->"1124cced-3859-4729-b6c9-\
385f1eeec7ff"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"CHl1", "[", 
      RowBox[{"3", ",", "3"}], "]"}], "/.", "RotateToGreen"}], "/.", 
    "MatchtoUV"}], "/.", "SwitchLQ"}], "//", "Quiet"}]], "Input",
 CellChangeTimes->{{3.794912996367152*^9, 3.794912998098737*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"d3dffac2-4958-4de7-8c44-f66b61ba8629"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["gp", "4"], " ", "Nc", " ", "YH", " ", "Yl", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        SuperscriptBox["YS1", "2"], 
        SuperscriptBox["M1", "2"]], "+", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["YS3", "2"]}], 
        SuperscriptBox["M3", "2"]]}], ")"}]}], 
    RowBox[{"480", " ", 
     SuperscriptBox["\[Pi]", "2"]}]]}], "-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"128", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Conjugate", "[", "M1", "]"}], "2"]}]], 
   RowBox[{
    RowBox[{"Conjugate", "[", "Nc", "]"}], " ", 
    RowBox[{"ye", "[", 
     RowBox[{"3", ",", "1"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Conjugate", "[", 
        RowBox[{"\[Lambda]1R", "[", 
         RowBox[{"1", ",", "1"}], "]"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"yu", "[", 
           RowBox[{"1", ",", "1"}], "]"}], " ", 
          RowBox[{"\[Lambda]1L", "[", 
           RowBox[{"1", ",", "3"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"yu", "[", 
           RowBox[{"2", ",", "1"}], "]"}], " ", 
          RowBox[{"\[Lambda]1L", "[", 
           RowBox[{"2", ",", "3"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"yu", "[", 
           RowBox[{"3", ",", "1"}], "]"}], " ", 
          RowBox[{"\[Lambda]1L", "[", 
           RowBox[{"3", ",", "3"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"Conjugate", "[", 
        RowBox[{"\[Lambda]1R", "[", 
         RowBox[{"2", ",", "1"}], "]"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"yu", "[", 
           RowBox[{"1", ",", "2"}], "]"}], " ", 
          RowBox[{"\[Lambda]1L", "[", 
           RowBox[{"1", ",", "3"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"yu", "[", 
           RowBox[{"2", ",", "2"}], "]"}], " ", 
          RowBox[{"\[Lambda]1L", "[", 
           RowBox[{"2", ",", "3"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"yu", "[", 
           RowBox[{"3", ",", "2"}], "]"}], " ", 
          RowBox[{"\[Lambda]1L", "[", 
           RowBox[{"3", ",", "3"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"Conjugate", "[", 
        RowBox[{"\[Lambda]1R", "[", 
         RowBox[{"3", ",", "1"}], "]"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"yu", "[", 
           RowBox[{"1", ",", "3"}], "]"}], " ", 
          RowBox[{"\[Lambda]1L", "[", 
           RowBox[{"1", ",", "3"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"yu", "[", 
           RowBox[{"2", ",", "3"}], "]"}], " ", 
          RowBox[{"\[Lambda]1L", "[", 
           RowBox[{"2", ",", "3"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"yu", "[", 
           RowBox[{"3", ",", "3"}], "]"}], " ", 
          RowBox[{"\[Lambda]1L", "[", 
           RowBox[{"3", ",", "3"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"128", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Conjugate", "[", "M1", "]"}], "2"]}]], 
   RowBox[{
    RowBox[{"Conjugate", "[", "Nc", "]"}], " ", 
    RowBox[{"ye", "[", 
     RowBox[{"3", ",", "2"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Conjugate", "[", 
        RowBox[{"\[Lambda]1R", "[", 
         RowBox[{"1", ",", "2"}], "]"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"yu", "[", 
           RowBox[{"1", ",", "1"}], "]"}], " ", 
          RowBox[{"\[Lambda]1L", "[", 
           RowBox[{"1", ",", "3"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"yu", "[", 
           RowBox[{"2", ",", "1"}], "]"}], " ", 
          RowBox[{"\[Lambda]1L", "[", 
           RowBox[{"2", ",", "3"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"yu", "[", 
           RowBox[{"3", ",", "1"}], "]"}], " ", 
          RowBox[{"\[Lambda]1L", "[", 
           RowBox[{"3", ",", "3"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"Conjugate", "[", 
        RowBox[{"\[Lambda]1R", "[", 
         RowBox[{"2", ",", "2"}], "]"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"yu", "[", 
           RowBox[{"1", ",", "2"}], "]"}], " ", 
          RowBox[{"\[Lambda]1L", "[", 
           RowBox[{"1", ",", "3"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"yu", "[", 
           RowBox[{"2", ",", "2"}], "]"}], " ", 
          RowBox[{"\[Lambda]1L", "[", 
           RowBox[{"2", ",", "3"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"yu", "[", 
           RowBox[{"3", ",", "2"}], "]"}], " ", 
          RowBox[{"\[Lambda]1L", "[", 
           RowBox[{"3", ",", "3"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"Conjugate", "[", 
        RowBox[{"\[Lambda]1R", "[", 
         RowBox[{"3", ",", "2"}], "]"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"yu", "[", 
           RowBox[{"1", ",", "3"}], "]"}], " ", 
          RowBox[{"\[Lambda]1L", "[", 
           RowBox[{"1", ",", "3"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"yu", "[", 
           RowBox[{"2", ",", "3"}], "]"}], " ", 
          RowBox[{"\[Lambda]1L", "[", 
           RowBox[{"2", ",", "3"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"yu", "[", 
           RowBox[{"3", ",", "3"}], "]"}], " ", 
          RowBox[{"\[Lambda]1L", "[", 
           RowBox[{"3", ",", "3"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"128", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Conjugate", "[", "M1", "]"}], "2"]}]], 
   RowBox[{
    RowBox[{"Conjugate", "[", "Nc", "]"}], " ", 
    RowBox[{"ye", "[", 
     RowBox[{"3", ",", "3"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Conjugate", "[", 
        RowBox[{"\[Lambda]1R", "[", 
         RowBox[{"1", ",", "3"}], "]"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"yu", "[", 
           RowBox[{"1", ",", "1"}], "]"}], " ", 
          RowBox[{"\[Lambda]1L", "[", 
           RowBox[{"1", ",", "3"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"yu", "[", 
           RowBox[{"2", ",", "1"}], "]"}], " ", 
          RowBox[{"\[Lambda]1L", "[", 
           RowBox[{"2", ",", "3"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"yu", "[", 
           RowBox[{"3", ",", "1"}], "]"}], " ", 
          RowBox[{"\[Lambda]1L", "[", 
           RowBox[{"3", ",", "3"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"Conjugate", "[", 
        RowBox[{"\[Lambda]1R", "[", 
         RowBox[{"2", ",", "3"}], "]"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"yu", "[", 
           RowBox[{"1", ",", "2"}], "]"}], " ", 
          RowBox[{"\[Lambda]1L", "[", 
           RowBox[{"1", ",", "3"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"yu", "[", 
           RowBox[{"2", ",", "2"}], "]"}], " ", 
          RowBox[{"\[Lambda]1L", "[", 
           RowBox[{"2", ",", "3"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"yu", "[", 
           RowBox[{"3", ",", "2"}], "]"}], " ", 
          RowBox[{"\[Lambda]1L", "[", 
           RowBox[{"3", ",", "3"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"Conjugate", "[", 
        RowBox[{"\[Lambda]1R", "[", 
         RowBox[{"3", ",", "3"}], "]"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"yu", "[", 
           RowBox[{"1", ",", "3"}], "]"}], " ", 
          RowBox[{"\[Lambda]1L", "[", 
           RowBox[{"1", ",", "3"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"yu", "[", 
           RowBox[{"2", ",", "3"}], "]"}], " ", 
          RowBox[{"\[Lambda]1L", "[", 
           RowBox[{"2", ",", "3"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"yu", "[", 
           RowBox[{"3", ",", "3"}], "]"}], " ", 
          RowBox[{"\[Lambda]1L", "[", 
           RowBox[{"3", ",", "3"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"128", " ", 
     SuperscriptBox["M1", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"]}]], 
   RowBox[{"Nc", " ", 
    RowBox[{"Conjugate", "[", 
     RowBox[{"ye", "[", 
      RowBox[{"3", ",", "1"}], "]"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Conjugate", "[", 
           RowBox[{"yu", "[", 
            RowBox[{"1", ",", "1"}], "]"}], "]"}], " ", 
          RowBox[{"Conjugate", "[", 
           RowBox[{"\[Lambda]1L", "[", 
            RowBox[{"1", ",", "3"}], "]"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"Conjugate", "[", 
           RowBox[{"yu", "[", 
            RowBox[{"2", ",", "1"}], "]"}], "]"}], " ", 
          RowBox[{"Conjugate", "[", 
           RowBox[{"\[Lambda]1L", "[", 
            RowBox[{"2", ",", "3"}], "]"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"Conjugate", "[", 
           RowBox[{"yu", "[", 
            RowBox[{"3", ",", "1"}], "]"}], "]"}], " ", 
          RowBox[{"Conjugate", "[", 
           RowBox[{"\[Lambda]1L", "[", 
            RowBox[{"3", ",", "3"}], "]"}], "]"}]}]}], ")"}], " ", 
       RowBox[{"\[Lambda]1R", "[", 
        RowBox[{"1", ",", "1"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Conjugate", "[", 
           RowBox[{"yu", "[", 
            RowBox[{"1", ",", "2"}], "]"}], "]"}], " ", 
          RowBox[{"Conjugate", "[", 
           RowBox[{"\[Lambda]1L", "[", 
            RowBox[{"1", ",", "3"}], "]"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"Conjugate", "[", 
           RowBox[{"yu", "[", 
            RowBox[{"2", ",", "2"}], "]"}], "]"}], " ", 
          RowBox[{"Conjugate", "[", 
           RowBox[{"\[Lambda]1L", "[", 
            RowBox[{"2", ",", "3"}], "]"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"Conjugate", "[", 
           RowBox[{"yu", "[", 
            RowBox[{"3", ",", "2"}], "]"}], "]"}], " ", 
          RowBox[{"Conjugate", "[", 
           RowBox[{"\[Lambda]1L", "[", 
            RowBox[{"3", ",", "3"}], "]"}], "]"}]}]}], ")"}], " ", 
       RowBox[{"\[Lambda]1R", "[", 
        RowBox[{"2", ",", "1"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Conjugate", "[", 
           RowBox[{"yu", "[", 
            RowBox[{"1", ",", "3"}], "]"}], "]"}], " ", 
          RowBox[{"Conjugate", "[", 
           RowBox[{"\[Lambda]1L", "[", 
            RowBox[{"1", ",", "3"}], "]"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"Conjugate", "[", 
           RowBox[{"yu", "[", 
            RowBox[{"2", ",", "3"}], "]"}], "]"}], " ", 
          RowBox[{"Conjugate", "[", 
           RowBox[{"\[Lambda]1L", "[", 
            RowBox[{"2", ",", "3"}], "]"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"Conjugate", "[", 
           RowBox[{"yu", "[", 
            RowBox[{"3", ",", "3"}], "]"}], "]"}], " ", 
          RowBox[{"Conjugate", "[", 
           RowBox[{"\[Lambda]1L", "[", 
            RowBox[{"3", ",", "3"}], "]"}], "]"}]}]}], ")"}], " ", 
       RowBox[{"\[Lambda]1R", "[", 
        RowBox[{"3", ",", "1"}], "]"}]}]}], ")"}]}]}], "+", 
  FractionBox[
   RowBox[{"Nc", " ", 
    RowBox[{"Conjugate", "[", 
     RowBox[{"ye", "[", 
      RowBox[{"3", ",", "1"}], "]"}], "]"}], " ", 
    RowBox[{"ye", "[", 
     RowBox[{"3", ",", "1"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Conjugate", "[", 
        RowBox[{"\[Lambda]1R", "[", 
         RowBox[{"1", ",", "1"}], "]"}], "]"}], " ", 
       RowBox[{"\[Lambda]1R", "[", 
        RowBox[{"1", ",", "1"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Conjugate", "[", 
        RowBox[{"\[Lambda]1R", "[", 
         RowBox[{"2", ",", "1"}], "]"}], "]"}], " ", 
       RowBox[{"\[Lambda]1R", "[", 
        RowBox[{"2", ",", "1"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Conjugate", "[", 
        RowBox[{"\[Lambda]1R", "[", 
         RowBox[{"3", ",", "1"}], "]"}], "]"}], " ", 
       RowBox[{"\[Lambda]1R", "[", 
        RowBox[{"3", ",", "1"}], "]"}]}]}], ")"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox["M1", "2"], " ", 
    SuperscriptBox["\[Pi]", "2"]}]], "+", 
  FractionBox[
   RowBox[{"Nc", " ", 
    RowBox[{"Conjugate", "[", 
     RowBox[{"ye", "[", 
      RowBox[{"3", ",", "1"}], "]"}], "]"}], " ", 
    RowBox[{"ye", "[", 
     RowBox[{"3", ",", "2"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Conjugate", "[", 
        RowBox[{"\[Lambda]1R", "[", 
         RowBox[{"1", ",", "2"}], "]"}], "]"}], " ", 
       RowBox[{"\[Lambda]1R", "[", 
        RowBox[{"1", ",", "1"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Conjugate", "[", 
        RowBox[{"\[Lambda]1R", "[", 
         RowBox[{"2", ",", "2"}], "]"}], "]"}], " ", 
       RowBox[{"\[Lambda]1R", "[", 
        RowBox[{"2", ",", "1"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Conjugate", "[", 
        RowBox[{"\[Lambda]1R", "[", 
         RowBox[{"3", ",", "2"}], "]"}], "]"}], " ", 
       RowBox[{"\[Lambda]1R", "[", 
        RowBox[{"3", ",", "1"}], "]"}]}]}], ")"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox["M1", "2"], " ", 
    SuperscriptBox["\[Pi]", "2"]}]], "+", 
  FractionBox[
   RowBox[{"Nc", " ", 
    RowBox[{"Conjugate", "[", 
     RowBox[{"ye", "[", 
      RowBox[{"3", ",", "1"}], "]"}], "]"}], " ", 
    RowBox[{"ye", "[", 
     RowBox[{"3", ",", "3"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Conjugate", "[", 
        RowBox[{"\[Lambda]1R", "[", 
         RowBox[{"1", ",", "3"}], "]"}], "]"}], " ", 
       RowBox[{"\[Lambda]1R", "[", 
        RowBox[{"1", ",", "1"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Conjugate", "[", 
        RowBox[{"\[Lambda]1R", "[", 
         RowBox[{"2", ",", "3"}], "]"}], "]"}], " ", 
       RowBox[{"\[Lambda]1R", "[", 
        RowBox[{"2", ",", "1"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Conjugate", "[", 
        RowBox[{"\[Lambda]1R", "[", 
         RowBox[{"3", ",", "3"}], "]"}], "]"}], " ", 
       RowBox[{"\[Lambda]1R", "[", 
        RowBox[{"3", ",", "1"}], "]"}]}]}], ")"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox["M1", "2"], " ", 
    SuperscriptBox["\[Pi]", "2"]}]], "-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"128", " ", 
     SuperscriptBox["M1", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"]}]], 
   RowBox[{"Nc", " ", 
    RowBox[{"Conjugate", "[", 
     RowBox[{"ye", "[", 
      RowBox[{"3", ",", "2"}], "]"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Conjugate", "[", 
           RowBox[{"yu", "[", 
            RowBox[{"1", ",", "1"}], "]"}], "]"}], " ", 
          RowBox[{"Conjugate", "[", 
           RowBox[{"\[Lambda]1L", "[", 
            RowBox[{"1", ",", "3"}], "]"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"Conjugate", "[", 
           RowBox[{"yu", "[", 
            RowBox[{"2", ",", "1"}], "]"}], "]"}], " ", 
          RowBox[{"Conjugate", "[", 
           RowBox[{"\[Lambda]1L", "[", 
            RowBox[{"2", ",", "3"}], "]"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"Conjugate", "[", 
           RowBox[{"yu", "[", 
            RowBox[{"3", ",", "1"}], "]"}], "]"}], " ", 
          RowBox[{"Conjugate", "[", 
           RowBox[{"\[Lambda]1L", "[", 
            RowBox[{"3", ",", "3"}], "]"}], "]"}]}]}], ")"}], " ", 
       RowBox[{"\[Lambda]1R", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Conjugate", "[", 
           RowBox[{"yu", "[", 
            RowBox[{"1", ",", "2"}], "]"}], "]"}], " ", 
          RowBox[{"Conjugate", "[", 
           RowBox[{"\[Lambda]1L", "[", 
            RowBox[{"1", ",", "3"}], "]"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"Conjugate", "[", 
           RowBox[{"yu", "[", 
            RowBox[{"2", ",", "2"}], "]"}], "]"}], " ", 
          RowBox[{"Conjugate", "[", 
           RowBox[{"\[Lambda]1L", "[", 
            RowBox[{"2", ",", "3"}], "]"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"Conjugate", "[", 
           RowBox[{"yu", "[", 
            RowBox[{"3", ",", "2"}], "]"}], "]"}], " ", 
          RowBox[{"Conjugate", "[", 
           RowBox[{"\[Lambda]1L", "[", 
            RowBox[{"3", ",", "3"}], "]"}], "]"}]}]}], ")"}], " ", 
       RowBox[{"\[Lambda]1R", "[", 
        RowBox[{"2", ",", "2"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Conjugate", "[", 
           RowBox[{"yu", "[", 
            RowBox[{"1", ",", "3"}], "]"}], "]"}], " ", 
          RowBox[{"Conjugate", "[", 
           RowBox[{"\[Lambda]1L", "[", 
            RowBox[{"1", ",", "3"}], "]"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"Conjugate", "[", 
           RowBox[{"yu", "[", 
            RowBox[{"2", ",", "3"}], "]"}], "]"}], " ", 
          RowBox[{"Conjugate", "[", 
           RowBox[{"\[Lambda]1L", "[", 
            RowBox[{"2", ",", "3"}], "]"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"Conjugate", "[", 
           RowBox[{"yu", "[", 
            RowBox[{"3", ",", "3"}], "]"}], "]"}], " ", 
          RowBox[{"Conjugate", "[", 
           RowBox[{"\[Lambda]1L", "[", 
            RowBox[{"3", ",", "3"}], "]"}], "]"}]}]}], ")"}], " ", 
       RowBox[{"\[Lambda]1R", "[", 
        RowBox[{"3", ",", "2"}], "]"}]}]}], ")"}]}]}], "+", 
  FractionBox[
   RowBox[{"Nc", " ", 
    RowBox[{"Conjugate", "[", 
     RowBox[{"ye", "[", 
      RowBox[{"3", ",", "2"}], "]"}], "]"}], " ", 
    RowBox[{"ye", "[", 
     RowBox[{"3", ",", "1"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Conjugate", "[", 
        RowBox[{"\[Lambda]1R", "[", 
         RowBox[{"1", ",", "1"}], "]"}], "]"}], " ", 
       RowBox[{"\[Lambda]1R", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Conjugate", "[", 
        RowBox[{"\[Lambda]1R", "[", 
         RowBox[{"2", ",", "1"}], "]"}], "]"}], " ", 
       RowBox[{"\[Lambda]1R", "[", 
        RowBox[{"2", ",", "2"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Conjugate", "[", 
        RowBox[{"\[Lambda]1R", "[", 
         RowBox[{"3", ",", "1"}], "]"}], "]"}], " ", 
       RowBox[{"\[Lambda]1R", "[", 
        RowBox[{"3", ",", "2"}], "]"}]}]}], ")"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox["M1", "2"], " ", 
    SuperscriptBox["\[Pi]", "2"]}]], "+", 
  FractionBox[
   RowBox[{"Nc", " ", 
    RowBox[{"Conjugate", "[", 
     RowBox[{"ye", "[", 
      RowBox[{"3", ",", "2"}], "]"}], "]"}], " ", 
    RowBox[{"ye", "[", 
     RowBox[{"3", ",", "2"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Conjugate", "[", 
        RowBox[{"\[Lambda]1R", "[", 
         RowBox[{"1", ",", "2"}], "]"}], "]"}], " ", 
       RowBox[{"\[Lambda]1R", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Conjugate", "[", 
        RowBox[{"\[Lambda]1R", "[", 
         RowBox[{"2", ",", "2"}], "]"}], "]"}], " ", 
       RowBox[{"\[Lambda]1R", "[", 
        RowBox[{"2", ",", "2"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Conjugate", "[", 
        RowBox[{"\[Lambda]1R", "[", 
         RowBox[{"3", ",", "2"}], "]"}], "]"}], " ", 
       RowBox[{"\[Lambda]1R", "[", 
        RowBox[{"3", ",", "2"}], "]"}]}]}], ")"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox["M1", "2"], " ", 
    SuperscriptBox["\[Pi]", "2"]}]], "+", 
  FractionBox[
   RowBox[{"Nc", " ", 
    RowBox[{"Conjugate", "[", 
     RowBox[{"ye", "[", 
      RowBox[{"3", ",", "2"}], "]"}], "]"}], " ", 
    RowBox[{"ye", "[", 
     RowBox[{"3", ",", "3"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Conjugate", "[", 
        RowBox[{"\[Lambda]1R", "[", 
         RowBox[{"1", ",", "3"}], "]"}], "]"}], " ", 
       RowBox[{"\[Lambda]1R", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Conjugate", "[", 
        RowBox[{"\[Lambda]1R", "[", 
         RowBox[{"2", ",", "3"}], "]"}], "]"}], " ", 
       RowBox[{"\[Lambda]1R", "[", 
        RowBox[{"2", ",", "2"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Conjugate", "[", 
        RowBox[{"\[Lambda]1R", "[", 
         RowBox[{"3", ",", "3"}], "]"}], "]"}], " ", 
       RowBox[{"\[Lambda]1R", "[", 
        RowBox[{"3", ",", "2"}], "]"}]}]}], ")"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox["M1", "2"], " ", 
    SuperscriptBox["\[Pi]", "2"]}]], "-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"128", " ", 
     SuperscriptBox["M1", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"]}]], 
   RowBox[{"Nc", " ", 
    RowBox[{"Conjugate", "[", 
     RowBox[{"ye", "[", 
      RowBox[{"3", ",", "3"}], "]"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Conjugate", "[", 
           RowBox[{"yu", "[", 
            RowBox[{"1", ",", "1"}], "]"}], "]"}], " ", 
          RowBox[{"Conjugate", "[", 
           RowBox[{"\[Lambda]1L", "[", 
            RowBox[{"1", ",", "3"}], "]"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"Conjugate", "[", 
           RowBox[{"yu", "[", 
            RowBox[{"2", ",", "1"}], "]"}], "]"}], " ", 
          RowBox[{"Conjugate", "[", 
           RowBox[{"\[Lambda]1L", "[", 
            RowBox[{"2", ",", "3"}], "]"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"Conjugate", "[", 
           RowBox[{"yu", "[", 
            RowBox[{"3", ",", "1"}], "]"}], "]"}], " ", 
          RowBox[{"Conjugate", "[", 
           RowBox[{"\[Lambda]1L", "[", 
            RowBox[{"3", ",", "3"}], "]"}], "]"}]}]}], ")"}], " ", 
       RowBox[{"\[Lambda]1R", "[", 
        RowBox[{"1", ",", "3"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Conjugate", "[", 
           RowBox[{"yu", "[", 
            RowBox[{"1", ",", "2"}], "]"}], "]"}], " ", 
          RowBox[{"Conjugate", "[", 
           RowBox[{"\[Lambda]1L", "[", 
            RowBox[{"1", ",", "3"}], "]"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"Conjugate", "[", 
           RowBox[{"yu", "[", 
            RowBox[{"2", ",", "2"}], "]"}], "]"}], " ", 
          RowBox[{"Conjugate", "[", 
           RowBox[{"\[Lambda]1L", "[", 
            RowBox[{"2", ",", "3"}], "]"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"Conjugate", "[", 
           RowBox[{"yu", "[", 
            RowBox[{"3", ",", "2"}], "]"}], "]"}], " ", 
          RowBox[{"Conjugate", "[", 
           RowBox[{"\[Lambda]1L", "[", 
            RowBox[{"3", ",", "3"}], "]"}], "]"}]}]}], ")"}], " ", 
       RowBox[{"\[Lambda]1R", "[", 
        RowBox[{"2", ",", "3"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Conjugate", "[", 
           RowBox[{"yu", "[", 
            RowBox[{"1", ",", "3"}], "]"}], "]"}], " ", 
          RowBox[{"Conjugate", "[", 
           RowBox[{"\[Lambda]1L", "[", 
            RowBox[{"1", ",", "3"}], "]"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"Conjugate", "[", 
           RowBox[{"yu", "[", 
            RowBox[{"2", ",", "3"}], "]"}], "]"}], " ", 
          RowBox[{"Conjugate", "[", 
           RowBox[{"\[Lambda]1L", "[", 
            RowBox[{"2", ",", "3"}], "]"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"Conjugate", "[", 
           RowBox[{"yu", "[", 
            RowBox[{"3", ",", "3"}], "]"}], "]"}], " ", 
          RowBox[{"Conjugate", "[", 
           RowBox[{"\[Lambda]1L", "[", 
            RowBox[{"3", ",", "3"}], "]"}], "]"}]}]}], ")"}], " ", 
       RowBox[{"\[Lambda]1R", "[", 
        RowBox[{"3", ",", "3"}], "]"}]}]}], ")"}]}]}], "+", 
  FractionBox[
   RowBox[{"Nc", " ", 
    RowBox[{"Conjugate", "[", 
     RowBox[{"ye", "[", 
      RowBox[{"3", ",", "3"}], "]"}], "]"}], " ", 
    RowBox[{"ye", "[", 
     RowBox[{"3", ",", "1"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Conjugate", "[", 
        RowBox[{"\[Lambda]1R", "[", 
         RowBox[{"1", ",", "1"}], "]"}], "]"}], " ", 
       RowBox[{"\[Lambda]1R", "[", 
        RowBox[{"1", ",", "3"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Conjugate", "[", 
        RowBox[{"\[Lambda]1R", "[", 
         RowBox[{"2", ",", "1"}], "]"}], "]"}], " ", 
       RowBox[{"\[Lambda]1R", "[", 
        RowBox[{"2", ",", "3"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Conjugate", "[", 
        RowBox[{"\[Lambda]1R", "[", 
         RowBox[{"3", ",", "1"}], "]"}], "]"}], " ", 
       RowBox[{"\[Lambda]1R", "[", 
        RowBox[{"3", ",", "3"}], "]"}]}]}], ")"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox["M1", "2"], " ", 
    SuperscriptBox["\[Pi]", "2"]}]], "+", 
  FractionBox[
   RowBox[{"Nc", " ", 
    RowBox[{"Conjugate", "[", 
     RowBox[{"ye", "[", 
      RowBox[{"3", ",", "3"}], "]"}], "]"}], " ", 
    RowBox[{"ye", "[", 
     RowBox[{"3", ",", "2"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Conjugate", "[", 
        RowBox[{"\[Lambda]1R", "[", 
         RowBox[{"1", ",", "2"}], "]"}], "]"}], " ", 
       RowBox[{"\[Lambda]1R", "[", 
        RowBox[{"1", ",", "3"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Conjugate", "[", 
        RowBox[{"\[Lambda]1R", "[", 
         RowBox[{"2", ",", "2"}], "]"}], "]"}], " ", 
       RowBox[{"\[Lambda]1R", "[", 
        RowBox[{"2", ",", "3"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Conjugate", "[", 
        RowBox[{"\[Lambda]1R", "[", 
         RowBox[{"3", ",", "2"}], "]"}], "]"}], " ", 
       RowBox[{"\[Lambda]1R", "[", 
        RowBox[{"3", ",", "3"}], "]"}]}]}], ")"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox["M1", "2"], " ", 
    SuperscriptBox["\[Pi]", "2"]}]], "+", 
  FractionBox[
   RowBox[{"Nc", " ", 
    RowBox[{"Conjugate", "[", 
     RowBox[{"ye", "[", 
      RowBox[{"3", ",", "3"}], "]"}], "]"}], " ", 
    RowBox[{"ye", "[", 
     RowBox[{"3", ",", "3"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Conjugate", "[", 
        RowBox[{"\[Lambda]1R", "[", 
         RowBox[{"1", ",", "3"}], "]"}], "]"}], " ", 
       RowBox[{"\[Lambda]1R", "[", 
        RowBox[{"1", ",", "3"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Conjugate", "[", 
        RowBox[{"\[Lambda]1R", "[", 
         RowBox[{"2", ",", "3"}], "]"}], "]"}], " ", 
       RowBox[{"\[Lambda]1R", "[", 
        RowBox[{"2", ",", "3"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Conjugate", "[", 
        RowBox[{"\[Lambda]1R", "[", 
         RowBox[{"3", ",", "3"}], "]"}], "]"}], " ", 
       RowBox[{"\[Lambda]1R", "[", 
        RowBox[{"3", ",", "3"}], "]"}]}]}], ")"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox["M1", "2"], " ", 
    SuperscriptBox["\[Pi]", "2"]}]], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"64", " ", 
     SuperscriptBox["\[Pi]", "2"]}]], 
   RowBox[{
    SuperscriptBox["gp", "2"], " ", "Nc", " ", "YH", " ", "Yq", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"Conjugate", "[", 
          RowBox[{"\[Lambda]1L", "[", 
           RowBox[{"1", ",", "3"}], "]"}], "]"}], " ", 
         RowBox[{"\[Lambda]1L", "[", 
          RowBox[{"1", ",", "3"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"Conjugate", "[", 
          RowBox[{"\[Lambda]1L", "[", 
           RowBox[{"2", ",", "3"}], "]"}], "]"}], " ", 
         RowBox[{"\[Lambda]1L", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"Conjugate", "[", 
          RowBox[{"\[Lambda]1L", "[", 
           RowBox[{"3", ",", "3"}], "]"}], "]"}], " ", 
         RowBox[{"\[Lambda]1L", "[", 
          RowBox[{"3", ",", "3"}], "]"}]}]}], 
       SuperscriptBox["M1", "2"]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Conjugate", "[", 
            RowBox[{"\[Lambda]3L", "[", 
             RowBox[{"1", ",", "3"}], "]"}], "]"}], " ", 
           RowBox[{"\[Lambda]3L", "[", 
            RowBox[{"1", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"Conjugate", "[", 
            RowBox[{"\[Lambda]3L", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "]"}], " ", 
           RowBox[{"\[Lambda]3L", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"Conjugate", "[", 
            RowBox[{"\[Lambda]3L", "[", 
             RowBox[{"3", ",", "3"}], "]"}], "]"}], " ", 
           RowBox[{"\[Lambda]3L", "[", 
            RowBox[{"3", ",", "3"}], "]"}]}]}], ")"}]}], 
       SuperscriptBox["M3", "2"]]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"16", " ", 
     SuperscriptBox["\[Pi]", "2"]}]], 
   RowBox[{"gp", " ", "YH", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"gp", " ", "Nc", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"LM1", " ", "Yq"}], "+", 
          RowBox[{
           FractionBox["1", "12"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"7", " ", "Yq"}], "-", 
             RowBox[{"2", " ", "YS1"}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Conjugate", "[", 
            RowBox[{"\[Lambda]1L", "[", 
             RowBox[{"1", ",", "3"}], "]"}], "]"}], " ", 
           RowBox[{"\[Lambda]1L", "[", 
            RowBox[{"1", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"Conjugate", "[", 
            RowBox[{"\[Lambda]1L", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "]"}], " ", 
           RowBox[{"\[Lambda]1L", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"Conjugate", "[", 
            RowBox[{"\[Lambda]1L", "[", 
             RowBox[{"3", ",", "3"}], "]"}], "]"}], " ", 
           RowBox[{"\[Lambda]1L", "[", 
            RowBox[{"3", ",", "3"}], "]"}]}]}], ")"}]}], 
       RowBox[{"3", " ", 
        SuperscriptBox["M1", "2"]}]], "+", 
      FractionBox[
       RowBox[{"gp", " ", "Nc", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"LM3", " ", "Yq"}], "+", 
          RowBox[{
           FractionBox["1", "12"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"7", " ", "Yq"}], "-", 
             RowBox[{"2", " ", "YS3"}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Conjugate", "[", 
            RowBox[{"\[Lambda]3L", "[", 
             RowBox[{"1", ",", "3"}], "]"}], "]"}], " ", 
           RowBox[{"\[Lambda]3L", "[", 
            RowBox[{"1", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"Conjugate", "[", 
            RowBox[{"\[Lambda]3L", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "]"}], " ", 
           RowBox[{"\[Lambda]3L", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"Conjugate", "[", 
            RowBox[{"\[Lambda]3L", "[", 
             RowBox[{"3", ",", "3"}], "]"}], "]"}], " ", 
           RowBox[{"\[Lambda]3L", "[", 
            RowBox[{"3", ",", "3"}], "]"}]}]}], ")"}]}], 
       SuperscriptBox["M3", "2"]]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"16", " ", 
     SuperscriptBox["\[Pi]", "2"]}]], 
   RowBox[{"Nc", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"4", " ", 
         SuperscriptBox["M1", "2"]}]], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "LM1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Conjugate", "[", 
                    RowBox[{"yd", "[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], " ", 
                   RowBox[{"Conjugate", "[", 
                    RowBox[{"\[Lambda]1L", "[", 
                    RowBox[{"1", ",", "3"}], "]"}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Conjugate", "[", 
                    RowBox[{"yd", "[", 
                    RowBox[{"2", ",", "1"}], "]"}], "]"}], " ", 
                   RowBox[{"Conjugate", "[", 
                    RowBox[{"\[Lambda]1L", "[", 
                    RowBox[{"2", ",", "3"}], "]"}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Conjugate", "[", 
                    RowBox[{"yd", "[", 
                    RowBox[{"3", ",", "1"}], "]"}], "]"}], " ", 
                   RowBox[{"Conjugate", "[", 
                    RowBox[{"\[Lambda]1L", "[", 
                    RowBox[{"3", ",", "3"}], "]"}], "]"}]}]}], ")"}], " ", 
                RowBox[{"yd", "[", 
                 RowBox[{"1", ",", "1"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Conjugate", "[", 
                    RowBox[{"yd", "[", 
                    RowBox[{"1", ",", "2"}], "]"}], "]"}], " ", 
                   RowBox[{"Conjugate", "[", 
                    RowBox[{"\[Lambda]1L", "[", 
                    RowBox[{"1", ",", "3"}], "]"}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Conjugate", "[", 
                    RowBox[{"yd", "[", 
                    RowBox[{"2", ",", "2"}], "]"}], "]"}], " ", 
                   RowBox[{"Conjugate", "[", 
                    RowBox[{"\[Lambda]1L", "[", 
                    RowBox[{"2", ",", "3"}], "]"}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Conjugate", "[", 
                    RowBox[{"yd", "[", 
                    RowBox[{"3", ",", "2"}], "]"}], "]"}], " ", 
                   RowBox[{"Conjugate", "[", 
                    RowBox[{"\[Lambda]1L", "[", 
                    RowBox[{"3", ",", "3"}], "]"}], "]"}]}]}], ")"}], " ", 
                RowBox[{"yd", "[", 
                 RowBox[{"1", ",", "2"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Conjugate", "[", 
                    RowBox[{"yd", "[", 
                    RowBox[{"1", ",", "3"}], "]"}], "]"}], " ", 
                   RowBox[{"Conjugate", "[", 
                    RowBox[{"\[Lambda]1L", "[", 
                    RowBox[{"1", ",", "3"}], "]"}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Conjugate", "[", 
                    RowBox[{"yd", "[", 
                    RowBox[{"2", ",", "3"}], "]"}], "]"}], " ", 
                   RowBox[{"Conjugate", "[", 
                    RowBox[{"\[Lambda]1L", "[", 
                    RowBox[{"2", ",", "3"}], "]"}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Conjugate", "[", 
                    RowBox[{"yd", "[", 
                    RowBox[{"3", ",", "3"}], "]"}], "]"}], " ", 
                   RowBox[{"Conjugate", "[", 
                    RowBox[{"\[Lambda]1L", "[", 
                    RowBox[{"3", ",", "3"}], "]"}], "]"}]}]}], ")"}], " ", 
                RowBox[{"yd", "[", 
                 RowBox[{"1", ",", "3"}], "]"}]}]}], ")"}], " ", 
             RowBox[{"\[Lambda]1L", "[", 
              RowBox[{"1", ",", "3"}], "]"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"yu", "[", 
                   RowBox[{"1", ",", "1"}], "]"}], "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"\[Lambda]1L", "[", 
                   RowBox[{"1", ",", "3"}], "]"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"yu", "[", 
                   RowBox[{"2", ",", "1"}], "]"}], "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"\[Lambda]1L", "[", 
                   RowBox[{"2", ",", "3"}], "]"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"yu", "[", 
                   RowBox[{"3", ",", "1"}], "]"}], "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"\[Lambda]1L", "[", 
                   RowBox[{"3", ",", "3"}], "]"}], "]"}]}]}], ")"}], " ", 
              RowBox[{"yu", "[", 
               RowBox[{"1", ",", "1"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"yu", "[", 
                   RowBox[{"1", ",", "2"}], "]"}], "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"\[Lambda]1L", "[", 
                   RowBox[{"1", ",", "3"}], "]"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"yu", "[", 
                   RowBox[{"2", ",", "2"}], "]"}], "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"\[Lambda]1L", "[", 
                   RowBox[{"2", ",", "3"}], "]"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"yu", "[", 
                   RowBox[{"3", ",", "2"}], "]"}], "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"\[Lambda]1L", "[", 
                   RowBox[{"3", ",", "3"}], "]"}], "]"}]}]}], ")"}], " ", 
              RowBox[{"yu", "[", 
               RowBox[{"1", ",", "2"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"yu", "[", 
                   RowBox[{"1", ",", "3"}], "]"}], "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"\[Lambda]1L", "[", 
                   RowBox[{"1", ",", "3"}], "]"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"yu", "[", 
                   RowBox[{"2", ",", "3"}], "]"}], "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"\[Lambda]1L", "[", 
                   RowBox[{"2", ",", "3"}], "]"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"yu", "[", 
                   RowBox[{"3", ",", "3"}], "]"}], "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"\[Lambda]1L", "[", 
                   RowBox[{"3", ",", "3"}], "]"}], "]"}]}]}], ")"}], " ", 
              RowBox[{"yu", "[", 
               RowBox[{"1", ",", "3"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"\[Lambda]1L", "[", 
            RowBox[{"1", ",", "3"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"yd", "[", 
                   RowBox[{"1", ",", "1"}], "]"}], "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"\[Lambda]1L", "[", 
                   RowBox[{"1", ",", "3"}], "]"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"yd", "[", 
                   RowBox[{"2", ",", "1"}], "]"}], "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"\[Lambda]1L", "[", 
                   RowBox[{"2", ",", "3"}], "]"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"yd", "[", 
                   RowBox[{"3", ",", "1"}], "]"}], "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"\[Lambda]1L", "[", 
                   RowBox[{"3", ",", "3"}], "]"}], "]"}]}]}], ")"}], " ", 
              RowBox[{"yd", "[", 
               RowBox[{"2", ",", "1"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"yd", "[", 
                   RowBox[{"1", ",", "2"}], "]"}], "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"\[Lambda]1L", "[", 
                   RowBox[{"1", ",", "3"}], "]"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"yd", "[", 
                   RowBox[{"2", ",", "2"}], "]"}], "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"\[Lambda]1L", "[", 
                   RowBox[{"2", ",", "3"}], "]"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"yd", "[", 
                   RowBox[{"3", ",", "2"}], "]"}], "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"\[Lambda]1L", "[", 
                   RowBox[{"3", ",", "3"}], "]"}], "]"}]}]}], ")"}], " ", 
              RowBox[{"yd", "[", 
               RowBox[{"2", ",", "2"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"yd", "[", 
                   RowBox[{"1", ",", "3"}], "]"}], "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"\[Lambda]1L", "[", 
                   RowBox[{"1", ",", "3"}], "]"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"yd", "[", 
                   RowBox[{"2", ",", "3"}], "]"}], "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"\[Lambda]1L", "[", 
                   RowBox[{"2", ",", "3"}], "]"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"yd", "[", 
                   RowBox[{"3", ",", "3"}], "]"}], "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"\[Lambda]1L", "[", 
                   RowBox[{"3", ",", "3"}], "]"}], "]"}]}]}], ")"}], " ", 
              RowBox[{"yd", "[", 
               RowBox[{"2", ",", "3"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"\[Lambda]1L", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"yu", "[", 
                   RowBox[{"1", ",", "1"}], "]"}], "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"\[Lambda]1L", "[", 
                   RowBox[{"1", ",", "3"}], "]"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"yu", "[", 
                   RowBox[{"2", ",", "1"}], "]"}], "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"\[Lambda]1L", "[", 
                   RowBox[{"2", ",", "3"}], "]"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"yu", "[", 
                   RowBox[{"3", ",", "1"}], "]"}], "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"\[Lambda]1L", "[", 
                   RowBox[{"3", ",", "3"}], "]"}], "]"}]}]}], ")"}], " ", 
              RowBox[{"yu", "[", 
               RowBox[{"2", ",", "1"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"yu", "[", 
                   RowBox[{"1", ",", "2"}], "]"}], "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"\[Lambda]1L", "[", 
                   RowBox[{"1", ",", "3"}], "]"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"yu", "[", 
                   RowBox[{"2", ",", "2"}], "]"}], "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"\[Lambda]1L", "[", 
                   RowBox[{"2", ",", "3"}], "]"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"yu", "[", 
                   RowBox[{"3", ",", "2"}], "]"}], "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"\[Lambda]1L", "[", 
                   RowBox[{"3", ",", "3"}], "]"}], "]"}]}]}], ")"}], " ", 
              RowBox[{"yu", "[", 
               RowBox[{"2", ",", "2"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"yu", "[", 
                   RowBox[{"1", ",", "3"}], "]"}], "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"\[Lambda]1L", "[", 
                   RowBox[{"1", ",", "3"}], "]"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"yu", "[", 
                   RowBox[{"2", ",", "3"}], "]"}], "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"\[Lambda]1L", "[", 
                   RowBox[{"2", ",", "3"}], "]"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"yu", "[", 
                   RowBox[{"3", ",", "3"}], "]"}], "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"\[Lambda]1L", "[", 
                   RowBox[{"3", ",", "3"}], "]"}], "]"}]}]}], ")"}], " ", 
              RowBox[{"yu", "[", 
               RowBox[{"2", ",", "3"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"\[Lambda]1L", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"yd", "[", 
                   RowBox[{"1", ",", "1"}], "]"}], "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"\[Lambda]1L", "[", 
                   RowBox[{"1", ",", "3"}], "]"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"yd", "[", 
                   RowBox[{"2", ",", "1"}], "]"}], "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"\[Lambda]1L", "[", 
                   RowBox[{"2", ",", "3"}], "]"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"yd", "[", 
                   RowBox[{"3", ",", "1"}], "]"}], "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"\[Lambda]1L", "[", 
                   RowBox[{"3", ",", "3"}], "]"}], "]"}]}]}], ")"}], " ", 
              RowBox[{"yd", "[", 
               RowBox[{"3", ",", "1"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"yd", "[", 
                   RowBox[{"1", ",", "2"}], "]"}], "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"\[Lambda]1L", "[", 
                   RowBox[{"1", ",", "3"}], "]"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"yd", "[", 
                   RowBox[{"2", ",", "2"}], "]"}], "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"\[Lambda]1L", "[", 
                   RowBox[{"2", ",", "3"}], "]"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"yd", "[", 
                   RowBox[{"3", ",", "2"}], "]"}], "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"\[Lambda]1L", "[", 
                   RowBox[{"3", ",", "3"}], "]"}], "]"}]}]}], ")"}], " ", 
              RowBox[{"yd", "[", 
               RowBox[{"3", ",", "2"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"yd", "[", 
                   RowBox[{"1", ",", "3"}], "]"}], "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"\[Lambda]1L", "[", 
                   RowBox[{"1", ",", "3"}], "]"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"yd", "[", 
                   RowBox[{"2", ",", "3"}], "]"}], "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"\[Lambda]1L", "[", 
                   RowBox[{"2", ",", "3"}], "]"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"yd", "[", 
                   RowBox[{"3", ",", "3"}], "]"}], "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"\[Lambda]1L", "[", 
                   RowBox[{"3", ",", "3"}], "]"}], "]"}]}]}], ")"}], " ", 
              RowBox[{"yd", "[", 
               RowBox[{"3", ",", "3"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"\[Lambda]1L", "[", 
            RowBox[{"3", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"yu", "[", 
                   RowBox[{"1", ",", "1"}], "]"}], "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"\[Lambda]1L", "[", 
                   RowBox[{"1", ",", "3"}], "]"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"yu", "[", 
                   RowBox[{"2", ",", "1"}], "]"}], "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"\[Lambda]1L", "[", 
                   RowBox[{"2", ",", "3"}], "]"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"yu", "[", 
                   RowBox[{"3", ",", "1"}], "]"}], "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"\[Lambda]1L", "[", 
                   RowBox[{"3", ",", "3"}], "]"}], "]"}]}]}], ")"}], " ", 
              RowBox[{"yu", "[", 
               RowBox[{"3", ",", "1"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"yu", "[", 
                   RowBox[{"1", ",", "2"}], "]"}], "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"\[Lambda]1L", "[", 
                   RowBox[{"1", ",", "3"}], "]"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"yu", "[", 
                   RowBox[{"2", ",", "2"}], "]"}], "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"\[Lambda]1L", "[", 
                   RowBox[{"2", ",", "3"}], "]"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"yu", "[", 
                   RowBox[{"3", ",", "2"}], "]"}], "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"\[Lambda]1L", "[", 
                   RowBox[{"3", ",", "3"}], "]"}], "]"}]}]}], ")"}], " ", 
              RowBox[{"yu", "[", 
               RowBox[{"3", ",", "2"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"yu", "[", 
                   RowBox[{"1", ",", "3"}], "]"}], "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"\[Lambda]1L", "[", 
                   RowBox[{"1", ",", "3"}], "]"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"yu", "[", 
                   RowBox[{"2", ",", "3"}], "]"}], "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"\[Lambda]1L", "[", 
                   RowBox[{"2", ",", "3"}], "]"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"yu", "[", 
                   RowBox[{"3", ",", "3"}], "]"}], "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"\[Lambda]1L", "[", 
                   RowBox[{"3", ",", "3"}], "]"}], "]"}]}]}], ")"}], " ", 
              RowBox[{"yu", "[", 
               RowBox[{"3", ",", "3"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"\[Lambda]1L", "[", 
            RowBox[{"3", ",", "3"}], "]"}]}]}], ")"}]}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"4", " ", 
         SuperscriptBox["M3", "2"]}]], 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "LM3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Conjugate", "[", 
                    RowBox[{"yd", "[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], " ", 
                   RowBox[{"Conjugate", "[", 
                    RowBox[{"\[Lambda]3L", "[", 
                    RowBox[{"1", ",", "3"}], "]"}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Conjugate", "[", 
                    RowBox[{"yd", "[", 
                    RowBox[{"2", ",", "1"}], "]"}], "]"}], " ", 
                   RowBox[{"Conjugate", "[", 
                    RowBox[{"\[Lambda]3L", "[", 
                    RowBox[{"2", ",", "3"}], "]"}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Conjugate", "[", 
                    RowBox[{"yd", "[", 
                    RowBox[{"3", ",", "1"}], "]"}], "]"}], " ", 
                   RowBox[{"Conjugate", "[", 
                    RowBox[{"\[Lambda]3L", "[", 
                    RowBox[{"3", ",", "3"}], "]"}], "]"}]}]}], ")"}], " ", 
                RowBox[{"yd", "[", 
                 RowBox[{"1", ",", "1"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Conjugate", "[", 
                    RowBox[{"yd", "[", 
                    RowBox[{"1", ",", "2"}], "]"}], "]"}], " ", 
                   RowBox[{"Conjugate", "[", 
                    RowBox[{"\[Lambda]3L", "[", 
                    RowBox[{"1", ",", "3"}], "]"}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Conjugate", "[", 
                    RowBox[{"yd", "[", 
                    RowBox[{"2", ",", "2"}], "]"}], "]"}], " ", 
                   RowBox[{"Conjugate", "[", 
                    RowBox[{"\[Lambda]3L", "[", 
                    RowBox[{"2", ",", "3"}], "]"}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Conjugate", "[", 
                    RowBox[{"yd", "[", 
                    RowBox[{"3", ",", "2"}], "]"}], "]"}], " ", 
                   RowBox[{"Conjugate", "[", 
                    RowBox[{"\[Lambda]3L", "[", 
                    RowBox[{"3", ",", "3"}], "]"}], "]"}]}]}], ")"}], " ", 
                RowBox[{"yd", "[", 
                 RowBox[{"1", ",", "2"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Conjugate", "[", 
                    RowBox[{"yd", "[", 
                    RowBox[{"1", ",", "3"}], "]"}], "]"}], " ", 
                   RowBox[{"Conjugate", "[", 
                    RowBox[{"\[Lambda]3L", "[", 
                    RowBox[{"1", ",", "3"}], "]"}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Conjugate", "[", 
                    RowBox[{"yd", "[", 
                    RowBox[{"2", ",", "3"}], "]"}], "]"}], " ", 
                   RowBox[{"Conjugate", "[", 
                    RowBox[{"\[Lambda]3L", "[", 
                    RowBox[{"2", ",", "3"}], "]"}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Conjugate", "[", 
                    RowBox[{"yd", "[", 
                    RowBox[{"3", ",", "3"}], "]"}], "]"}], " ", 
                   RowBox[{"Conjugate", "[", 
                    RowBox[{"\[Lambda]3L", "[", 
                    RowBox[{"3", ",", "3"}], "]"}], "]"}]}]}], ")"}], " ", 
                RowBox[{"yd", "[", 
                 RowBox[{"1", ",", "3"}], "]"}]}]}], ")"}], " ", 
             RowBox[{"\[Lambda]3L", "[", 
              RowBox[{"1", ",", "3"}], "]"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"yu", "[", 
                   RowBox[{"1", ",", "1"}], "]"}], "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"\[Lambda]3L", "[", 
                   RowBox[{"1", ",", "3"}], "]"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"yu", "[", 
                   RowBox[{"2", ",", "1"}], "]"}], "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"\[Lambda]3L", "[", 
                   RowBox[{"2", ",", "3"}], "]"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"yu", "[", 
                   RowBox[{"3", ",", "1"}], "]"}], "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"\[Lambda]3L", "[", 
                   RowBox[{"3", ",", "3"}], "]"}], "]"}]}]}], ")"}], " ", 
              RowBox[{"yu", "[", 
               RowBox[{"1", ",", "1"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"yu", "[", 
                   RowBox[{"1", ",", "2"}], "]"}], "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"\[Lambda]3L", "[", 
                   RowBox[{"1", ",", "3"}], "]"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"yu", "[", 
                   RowBox[{"2", ",", "2"}], "]"}], "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"\[Lambda]3L", "[", 
                   RowBox[{"2", ",", "3"}], "]"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"yu", "[", 
                   RowBox[{"3", ",", "2"}], "]"}], "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"\[Lambda]3L", "[", 
                   RowBox[{"3", ",", "3"}], "]"}], "]"}]}]}], ")"}], " ", 
              RowBox[{"yu", "[", 
               RowBox[{"1", ",", "2"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"yu", "[", 
                   RowBox[{"1", ",", "3"}], "]"}], "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"\[Lambda]3L", "[", 
                   RowBox[{"1", ",", "3"}], "]"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"yu", "[", 
                   RowBox[{"2", ",", "3"}], "]"}], "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"\[Lambda]3L", "[", 
                   RowBox[{"2", ",", "3"}], "]"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"yu", "[", 
                   RowBox[{"3", ",", "3"}], "]"}], "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"\[Lambda]3L", "[", 
                   RowBox[{"3", ",", "3"}], "]"}], "]"}]}]}], ")"}], " ", 
              RowBox[{"yu", "[", 
               RowBox[{"1", ",", "3"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"\[Lambda]3L", "[", 
            RowBox[{"1", ",", "3"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"yd", "[", 
                   RowBox[{"1", ",", "1"}], "]"}], "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"\[Lambda]3L", "[", 
                   RowBox[{"1", ",", "3"}], "]"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"yd", "[", 
                   RowBox[{"2", ",", "1"}], "]"}], "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"\[Lambda]3L", "[", 
                   RowBox[{"2", ",", "3"}], "]"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"yd", "[", 
                   RowBox[{"3", ",", "1"}], "]"}], "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"\[Lambda]3L", "[", 
                   RowBox[{"3", ",", "3"}], "]"}], "]"}]}]}], ")"}], " ", 
              RowBox[{"yd", "[", 
               RowBox[{"2", ",", "1"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"yd", "[", 
                   RowBox[{"1", ",", "2"}], "]"}], "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"\[Lambda]3L", "[", 
                   RowBox[{"1", ",", "3"}], "]"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"yd", "[", 
                   RowBox[{"2", ",", "2"}], "]"}], "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"\[Lambda]3L", "[", 
                   RowBox[{"2", ",", "3"}], "]"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"yd", "[", 
                   RowBox[{"3", ",", "2"}], "]"}], "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"\[Lambda]3L", "[", 
                   RowBox[{"3", ",", "3"}], "]"}], "]"}]}]}], ")"}], " ", 
              RowBox[{"yd", "[", 
               RowBox[{"2", ",", "2"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"yd", "[", 
                   RowBox[{"1", ",", "3"}], "]"}], "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"\[Lambda]3L", "[", 
                   RowBox[{"1", ",", "3"}], "]"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"yd", "[", 
                   RowBox[{"2", ",", "3"}], "]"}], "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"\[Lambda]3L", "[", 
                   RowBox[{"2", ",", "3"}], "]"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"yd", "[", 
                   RowBox[{"3", ",", "3"}], "]"}], "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"\[Lambda]3L", "[", 
                   RowBox[{"3", ",", "3"}], "]"}], "]"}]}]}], ")"}], " ", 
              RowBox[{"yd", "[", 
               RowBox[{"2", ",", "3"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"\[Lambda]3L", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"yu", "[", 
                   RowBox[{"1", ",", "1"}], "]"}], "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"\[Lambda]3L", "[", 
                   RowBox[{"1", ",", "3"}], "]"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"yu", "[", 
                   RowBox[{"2", ",", "1"}], "]"}], "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"\[Lambda]3L", "[", 
                   RowBox[{"2", ",", "3"}], "]"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"yu", "[", 
                   RowBox[{"3", ",", "1"}], "]"}], "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"\[Lambda]3L", "[", 
                   RowBox[{"3", ",", "3"}], "]"}], "]"}]}]}], ")"}], " ", 
              RowBox[{"yu", "[", 
               RowBox[{"2", ",", "1"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"yu", "[", 
                   RowBox[{"1", ",", "2"}], "]"}], "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"\[Lambda]3L", "[", 
                   RowBox[{"1", ",", "3"}], "]"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"yu", "[", 
                   RowBox[{"2", ",", "2"}], "]"}], "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"\[Lambda]3L", "[", 
                   RowBox[{"2", ",", "3"}], "]"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"yu", "[", 
                   RowBox[{"3", ",", "2"}], "]"}], "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"\[Lambda]3L", "[", 
                   RowBox[{"3", ",", "3"}], "]"}], "]"}]}]}], ")"}], " ", 
              RowBox[{"yu", "[", 
               RowBox[{"2", ",", "2"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"yu", "[", 
                   RowBox[{"1", ",", "3"}], "]"}], "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"\[Lambda]3L", "[", 
                   RowBox[{"1", ",", "3"}], "]"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"yu", "[", 
                   RowBox[{"2", ",", "3"}], "]"}], "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"\[Lambda]3L", "[", 
                   RowBox[{"2", ",", "3"}], "]"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"yu", "[", 
                   RowBox[{"3", ",", "3"}], "]"}], "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"\[Lambda]3L", "[", 
                   RowBox[{"3", ",", "3"}], "]"}], "]"}]}]}], ")"}], " ", 
              RowBox[{"yu", "[", 
               RowBox[{"2", ",", "3"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"\[Lambda]3L", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"yd", "[", 
                   RowBox[{"1", ",", "1"}], "]"}], "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"\[Lambda]3L", "[", 
                   RowBox[{"1", ",", "3"}], "]"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"yd", "[", 
                   RowBox[{"2", ",", "1"}], "]"}], "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"\[Lambda]3L", "[", 
                   RowBox[{"2", ",", "3"}], "]"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"yd", "[", 
                   RowBox[{"3", ",", "1"}], "]"}], "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"\[Lambda]3L", "[", 
                   RowBox[{"3", ",", "3"}], "]"}], "]"}]}]}], ")"}], " ", 
              RowBox[{"yd", "[", 
               RowBox[{"3", ",", "1"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"yd", "[", 
                   RowBox[{"1", ",", "2"}], "]"}], "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"\[Lambda]3L", "[", 
                   RowBox[{"1", ",", "3"}], "]"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"yd", "[", 
                   RowBox[{"2", ",", "2"}], "]"}], "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"\[Lambda]3L", "[", 
                   RowBox[{"2", ",", "3"}], "]"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"yd", "[", 
                   RowBox[{"3", ",", "2"}], "]"}], "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"\[Lambda]3L", "[", 
                   RowBox[{"3", ",", "3"}], "]"}], "]"}]}]}], ")"}], " ", 
              RowBox[{"yd", "[", 
               RowBox[{"3", ",", "2"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"yd", "[", 
                   RowBox[{"1", ",", "3"}], "]"}], "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"\[Lambda]3L", "[", 
                   RowBox[{"1", ",", "3"}], "]"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"yd", "[", 
                   RowBox[{"2", ",", "3"}], "]"}], "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"\[Lambda]3L", "[", 
                   RowBox[{"2", ",", "3"}], "]"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"yd", "[", 
                   RowBox[{"3", ",", "3"}], "]"}], "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"\[Lambda]3L", "[", 
                   RowBox[{"3", ",", "3"}], "]"}], "]"}]}]}], ")"}], " ", 
              RowBox[{"yd", "[", 
               RowBox[{"3", ",", "3"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"\[Lambda]3L", "[", 
            RowBox[{"3", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"yu", "[", 
                   RowBox[{"1", ",", "1"}], "]"}], "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"\[Lambda]3L", "[", 
                   RowBox[{"1", ",", "3"}], "]"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"yu", "[", 
                   RowBox[{"2", ",", "1"}], "]"}], "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"\[Lambda]3L", "[", 
                   RowBox[{"2", ",", "3"}], "]"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"yu", "[", 
                   RowBox[{"3", ",", "1"}], "]"}], "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"\[Lambda]3L", "[", 
                   RowBox[{"3", ",", "3"}], "]"}], "]"}]}]}], ")"}], " ", 
              RowBox[{"yu", "[", 
               RowBox[{"3", ",", "1"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"yu", "[", 
                   RowBox[{"1", ",", "2"}], "]"}], "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"\[Lambda]3L", "[", 
                   RowBox[{"1", ",", "3"}], "]"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"yu", "[", 
                   RowBox[{"2", ",", "2"}], "]"}], "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"\[Lambda]3L", "[", 
                   RowBox[{"2", ",", "3"}], "]"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"yu", "[", 
                   RowBox[{"3", ",", "2"}], "]"}], "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"\[Lambda]3L", "[", 
                   RowBox[{"3", ",", "3"}], "]"}], "]"}]}]}], ")"}], " ", 
              RowBox[{"yu", "[", 
               RowBox[{"3", ",", "2"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"yu", "[", 
                   RowBox[{"1", ",", "3"}], "]"}], "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"\[Lambda]3L", "[", 
                   RowBox[{"1", ",", "3"}], "]"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"yu", "[", 
                   RowBox[{"2", ",", "3"}], "]"}], "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"\[Lambda]3L", "[", 
                   RowBox[{"2", ",", "3"}], "]"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"yu", "[", 
                   RowBox[{"3", ",", "3"}], "]"}], "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"\[Lambda]3L", "[", 
                   RowBox[{"3", ",", "3"}], "]"}], "]"}]}]}], ")"}], " ", 
              RowBox[{"yu", "[", 
               RowBox[{"3", ",", "3"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"\[Lambda]3L", "[", 
            RowBox[{"3", ",", "3"}], "]"}]}]}], ")"}]}]}]}], 
     ")"}]}]}]}]], "Output",
 CellChangeTimes->{
  3.79491299851493*^9, {3.814248914448759*^9, 3.814248935202038*^9}, {
   3.8142489710865517`*^9, 3.8142489943542433`*^9}, {3.814249042724895*^9, 
   3.814249054671123*^9}, 3.845885426437825*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"af7c2f48-3d2c-4c8a-a65b-bf868760de49"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1240, 847},
WindowMargins->{{100, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.3 for Mac OS X x86 (64-bit) (May 11, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"1cc164cb-f986-4a7f-87d9-9b3ca8c8d361"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 412, 6, 98, "Title",ExpressionUUID->"00d89ad2-6c8e-4bb4-8659-d2e621088541"],
Cell[995, 30, 120, 0, 35, "Text",ExpressionUUID->"3a9ec113-db0e-4a40-882f-38895c2cb014"],
Cell[1118, 32, 269, 5, 104, "Text",ExpressionUUID->"80a53c9a-8cb9-4e50-812a-170beda8183f"],
Cell[1390, 39, 247, 5, 30, "Input",ExpressionUUID->"cf437691-d9ba-4058-8865-ba6eb95cdfeb"],
Cell[CellGroupData[{
Cell[1662, 48, 504, 8, 67, "Section",ExpressionUUID->"842e80b7-7403-417e-9818-c05a6009cb5d"],
Cell[2169, 58, 441, 8, 30, "Input",ExpressionUUID->"43087e3b-7186-4876-b431-fce954fb8e45"],
Cell[2613, 68, 273, 5, 35, "Text",ExpressionUUID->"e4fc7298-adf9-4d3f-9062-5935f399ce72"],
Cell[CellGroupData[{
Cell[2911, 77, 225, 3, 30, "Input",ExpressionUUID->"a62499f2-608b-4a4b-844e-c5850770d610"],
Cell[CellGroupData[{
Cell[3161, 84, 595, 10, 24, "Print",ExpressionUUID->"d23b51fb-c485-4174-b898-a4c4b6827b94"],
Cell[3759, 96, 523, 9, 24, "Print",ExpressionUUID->"5e29ee8d-0184-43e3-85cb-72a0f3f461b1"]
}, Open  ]]
}, Open  ]],
Cell[4309, 109, 298, 8, 58, "Text",ExpressionUUID->"308adc9c-27d4-4e83-80a1-b288b1ecad86"],
Cell[CellGroupData[{
Cell[4632, 121, 204, 3, 30, "Input",ExpressionUUID->"290ebedd-2a0a-46ed-bb09-cedf22b55647"],
Cell[CellGroupData[{
Cell[4861, 128, 589, 10, 24, "Print",ExpressionUUID->"f0f9b7d8-de41-4158-9667-32fe169dec43"],
Cell[5453, 140, 506, 9, 24, "Print",ExpressionUUID->"a52f7fcb-34da-4cd3-839e-c44ce0e3d8aa"]
}, Open  ]]
}, Open  ]],
Cell[5986, 153, 199, 7, 58, "Text",ExpressionUUID->"b2bfd041-1a6a-4dc9-a1c7-14d9c1e3a8d4"],
Cell[6188, 162, 274, 4, 35, "Text",ExpressionUUID->"4eaee000-774b-4571-b749-b87794fee871"],
Cell[CellGroupData[{
Cell[6487, 170, 229, 3, 30, "Input",ExpressionUUID->"c1339608-d7fa-4ed5-bebf-5e0972b79ca3"],
Cell[6719, 175, 497, 10, 34, "Output",ExpressionUUID->"734c732d-a2ba-4ecf-a283-5c58775016f5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7253, 190, 176, 2, 30, "Input",ExpressionUUID->"809306a7-b2b0-47b7-a41e-94f061fdbe52"],
Cell[7432, 194, 496, 10, 34, "Output",ExpressionUUID->"a82ce419-ae2f-414c-9e75-7a6003d92ded"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7965, 209, 177, 2, 30, "Input",ExpressionUUID->"333a68fd-6bd5-4e16-ad01-b9d2e9178def"],
Cell[8145, 213, 498, 10, 34, "Output",ExpressionUUID->"7a70b6b3-0f8b-41b7-a384-bf31c6469923"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8680, 228, 200, 3, 30, "Input",ExpressionUUID->"f5ca614f-02d1-425b-a7b3-fe5cf0e62f63"],
Cell[8883, 233, 503, 10, 34, "Output",ExpressionUUID->"228114bc-250f-4f46-acf5-82376e03b321"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[9435, 249, 498, 8, 67, "Section",ExpressionUUID->"db4ce39c-1b31-4a6d-8451-9539d094a4e5"],
Cell[CellGroupData[{
Cell[9958, 261, 487, 7, 54, "Subsection",ExpressionUUID->"ae6086c8-2b01-41e5-b048-3dcc81a39b47"],
Cell[10448, 270, 164, 3, 35, "Text",ExpressionUUID->"14556bf5-e7d2-4ca4-aa09-4de21e3f532b"],
Cell[CellGroupData[{
Cell[10637, 277, 363, 8, 30, "Input",ExpressionUUID->"fff61e02-94ac-4742-9f69-181ca2139299"],
Cell[11003, 287, 1059, 25, 50, "Output",ExpressionUUID->"bd1a8ccf-a672-42d7-86e8-1da234349607"]
}, Open  ]],
Cell[12077, 315, 193, 3, 35, "Text",ExpressionUUID->"2eaa4441-48e4-4884-b8e1-64d01c48e6df"],
Cell[CellGroupData[{
Cell[12295, 322, 511, 13, 30, "Input",ExpressionUUID->"535662b0-0cec-486d-9e4c-71e8be792303"],
Cell[12809, 337, 588, 13, 50, "Output",ExpressionUUID->"cff45aaf-248d-4491-a112-537799e21780"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13434, 355, 539, 14, 30, "Input",ExpressionUUID->"38acd21d-42e8-469a-a925-1ae05346da44"],
Cell[13976, 371, 372, 6, 50, "Output",ExpressionUUID->"366d0165-97bf-43a0-8947-d0d27ed1d4b0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14385, 382, 814, 23, 30, "Input",ExpressionUUID->"38dd5e72-52b8-4b4f-92bb-4fe9da3f5c44"],
Cell[15202, 407, 902, 23, 34, "Output",ExpressionUUID->"ac5ef54b-9f63-4d4c-bffc-091a6c9b9ad2"]
}, Open  ]],
Cell[16119, 433, 219, 5, 35, "Text",ExpressionUUID->"51c29620-c5b2-4bc9-b7b0-90a58785a738"],
Cell[CellGroupData[{
Cell[16363, 442, 440, 12, 30, "Input",ExpressionUUID->"7a989b4d-92b8-47ff-860c-68372f79543f"],
Cell[16806, 456, 877, 23, 53, "Output",ExpressionUUID->"679f187c-2cbf-46ea-bf34-4a56d0980090"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[17732, 485, 461, 7, 54, "Subsection",ExpressionUUID->"87f95be8-be26-4bf7-84d9-bf3ea7dd9d12"],
Cell[18196, 494, 166, 3, 35, "Text",ExpressionUUID->"1846b88f-4c75-4bb7-9e34-03e3960f49a3"],
Cell[CellGroupData[{
Cell[18387, 501, 382, 7, 30, "Input",ExpressionUUID->"20aa0ba6-52a2-47bf-8df8-ab6bdcfc208d"],
Cell[18772, 510, 3954, 109, 69, "Output",ExpressionUUID->"2c2bb8bc-16ac-440a-8baa-aebbb0d8de47"]
}, Open  ]],
Cell[22741, 622, 159, 3, 35, "Text",ExpressionUUID->"a4d3a010-c5ea-43b9-b9c7-5262908661c6"],
Cell[CellGroupData[{
Cell[22925, 629, 332, 7, 30, "Input",ExpressionUUID->"61c8f003-8ff2-46c9-8818-4ec88fed6363"],
Cell[23260, 638, 3694, 109, 69, "Output",ExpressionUUID->"3a1c0fe3-127b-49b3-90a9-2feab4e42b5e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[27003, 753, 507, 8, 54, "Subsection",ExpressionUUID->"a859aa6f-f149-48f2-a17e-16509ce39f42"],
Cell[27513, 763, 163, 3, 35, "Text",ExpressionUUID->"07077bbc-8703-4405-8d62-e484caf2ca81"],
Cell[CellGroupData[{
Cell[27701, 770, 349, 9, 30, "Input",ExpressionUUID->"a145cd37-8461-447a-9ce6-ea36cfea76c5"],
Cell[28053, 781, 602, 13, 53, "Output",ExpressionUUID->"3be20c73-eedb-4754-a2e3-b2e167dfb796"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28692, 799, 287, 6, 30, "Input",ExpressionUUID->"1e9d3a30-03de-47a0-9325-f47e4b6d9d22"],
Cell[28982, 807, 628, 14, 52, "Output",ExpressionUUID->"0b8b2247-14e3-477a-8ad1-2ad564a3738f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29647, 826, 289, 6, 30, "Input",ExpressionUUID->"1b5ae6c9-ef55-4d0d-99b8-63bd05524f5c"],
Cell[29939, 834, 627, 15, 53, "Output",ExpressionUUID->"4e909c75-a43a-4715-b484-007f87d77496"]
}, Open  ]],
Cell[30581, 852, 160, 3, 35, "Text",ExpressionUUID->"9662150f-c865-4342-8a8b-b431d174d7e6"],
Cell[CellGroupData[{
Cell[30766, 859, 354, 8, 30, "Input",ExpressionUUID->"d0591af2-d480-4ffd-80ff-8e4d23b46bda"],
Cell[31123, 869, 4278, 115, 178, "Output",ExpressionUUID->"f8533b50-77d0-4913-8bba-0bc0ce1082a9"]
}, Open  ]],
Cell[35416, 987, 307, 7, 35, "Text",ExpressionUUID->"bbbb3180-5e97-4166-92bd-503b5a0c5b67"],
Cell[35726, 996, 955, 27, 30, "Input",ExpressionUUID->"a93afbd6-4887-4f44-9c3c-c7d71940f89e"],
Cell[CellGroupData[{
Cell[36706, 1027, 111, 1, 30, "Input",ExpressionUUID->"450c19c7-82c3-4c8a-93b6-175771a5af20"],
Cell[36820, 1030, 677, 17, 55, "Output",ExpressionUUID->"c3e778e4-99a5-44f8-bc9a-fb2d1849b361"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37534, 1052, 1144, 31, 52, "Input",ExpressionUUID->"e63e06c6-d57b-4cda-a520-7c1bdba9c6e9"],
Cell[38681, 1085, 1542, 37, 94, "Output",ExpressionUUID->"b0194663-3cd5-48e8-90bb-3366942768d6"]
}, Open  ]],
Cell[40238, 1125, 180, 3, 35, "Text",ExpressionUUID->"1124cced-3859-4729-b6c9-385f1eeec7ff"],
Cell[CellGroupData[{
Cell[40443, 1132, 367, 9, 30, "Input",ExpressionUUID->"d3dffac2-4958-4de7-8c44-f66b61ba8629"],
Cell[40813, 1143, 76732, 1933, 2209, "Output",ExpressionUUID->"af7c2f48-3d2c-4c8a-a65b-bf868760de49"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


